Simplified models for resonant neutral scalar production with missing transverse energy final states

Additional Higgs bosons appear in many extensions of the Standard Model (SM). While most existing searches for additional Higgs bosons concentrate on final states consisting of SM particles, final states containing beyond the SM (BSM) particles play an important role in many BSM models. In order to facilitate future searches for such final states, we develop a simplified model framework for heavy Higgs boson decays to a massive SM boson as well as one or more invisible particles. Allowing one kind of BSM mediator in each decay chain, we classify the possible decay topologies for each final state, taking into account all different possibilities for the spin of the mediator and the invisible particles. Our comparison of the kinematic distributions for each possible model realization reveals that the distributions corresponding to the different simplified model topologies are only mildly affected by the different spin hypotheses, while there is significant sensitivity for distinguishing between the different decay topologies. As a consequence, we point out that expressing the results of experimental searches in terms of the proposed simplified model topologies will allow one to constrain wide classes of different BSM models. The application of the proposed simplified model framework is explicitly demonstrated for the example of a mono-Higgs search. For each of the simplified models that are proposed in this paper we provide all necessary ingredients for performing Monte-Carlo simulations such that they can readily be applied in experimental analyses.

==> anc/simpBSM.fr <==
(* ****************************************************************** *)
(* *****                                                        ***** *)
(* *****  FeynRules model file: Simplified models for resonant  ***** *)
(* *****  scalar production                                     ***** *)
(* *****  Author: H. Bahl                                       ***** *)
(* *****                                                        ***** *)
(* ****************************************************************** *)


(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "simpBSM";

M$Information = {
 Authors      -> {"H. Bahl"},
 Institutions -> {"University of Chicago"},
 Emails       -> {"hbahl@uchicago.edu"},
 URLs         -> "",
 References   -> {},
 Version      -> "1.0",
 Date         -> "21.10.2021"
};

(* ************************** *)
(* *** Interaction orders *** *)
(* ***  (as used by mg5)  *** *)
(* ************************** *)

M$InteractionOrderHierarchy = {
  {QCD, 1},
  {QED, 2},
  {NP, 1},
  {PGG, 1},
  {PBB, 1}
};

(* ************************** *)
(* *****     Fields     ***** *)
(* ************************** *)
M$ClassesDescription = {

S[7] == { ClassName -> p0,
          SelfConjugate -> True,
          Mass -> {Mp0, 1000.},
          Width -> {Wp0, 1.},
          PDG -> 888881,
          FullName -> "initial scalar resonance"},

S[8] == { ClassName -> Ms,
          SelfConjugate -> True,
          Mass -> {MMs, 600.},
          Width -> {WMs, 1.},
          PDG -> 888882,
          FullName -> "neutral scalar mediator"},

S[9] == { ClassName -> Mcs,
          SelfConjugate -> False,
          Mass -> {MMcs, 600.},
          Width -> {WMcs, 1.},
          PDG -> 888883,
          QuantumNumbers -> {Q -> -1, LeptonNumber -> 1},
          FullName -> "charged scalar mediator"},

S[10] == { ClassName -> Is,
           SelfConjugate -> True,
           Mass -> {MIs, 300.},
           Width -> {WIs, 1.},
           PDG -> 888884,
           FullName -> "invisible scalar"},

F[8] == { ClassName -> Mf,
          SelfConjugate -> False,
          Mass -> {MMf, 400.},
          Width -> {WMf, 1.},
          PDG -> 888885,
          FullName -> "neutral fermionic mediator"},

F[9] == { ClassName -> Mcf,
          SelfConjugate -> False,
          Mass -> {MMcf, 600.},
          Width -> {WMcf, 1.},
          PDG -> 888886,
          QuantumNumbers -> {Q -> -1, LeptonNumber -> 1},
          FullName -> "charged fermionic mediator"},

F[10] == { ClassName -> If,
           SelfConjugate -> False,
           Mass -> {MIf, 600.},
           Width -> {WIf, 1.},
           PDG -> 888887,
           FullName -> "invisible fermion"},

V[13] == { ClassName -> Mv,
          SelfConjugate -> True,
          Mass -> {MMv, 400.},
          Width -> {WMv, 1.},
          PDG -> 888888,
          FullName -> "neutral vector mediator"},

V[14] == { ClassName -> Mcv,
           SelfConjugate -> False,
           Mass -> {MMcv, 600.},
           Width -> {WMcv, 1.},
           PDG -> 888889,
           QuantumNumbers -> {Q -> -1, LeptonNumber -> 1},
           FullName -> "charged fermionic mediator"},

V[15] == { ClassName -> Iv,
          SelfConjugate -> True,
          Mass -> {MIv, 600.},
          Width -> {WIv, 1.},
          PDG -> 888890,
          TeX -> Subscript[chi,2],
          FullName -> "invisible vector boson"}

};


(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

gp0gg == {
    ParameterType -> External,
    Description -> "p0-g-g coupling",
    InteractionOrder -> {{NP, 1}, {PGG, 1}},
    Value -> 1. },

gp0bbS == {
    ParameterType -> External,
    Description -> "p0-b-b coupling (CP-even)",
    InteractionOrder -> {{NP, 1}, {PBB, 1}},
    Value -> 1. },

gp0bbA == {
    ParameterType -> External,
    Description -> "p0-b-b coupling (CP-odd)",
    InteractionOrder -> {{NP, 1}, {PBB, 1}},
    Value -> 1. },

gp0MsIs == {
    ParameterType -> External,
    Description -> "p0-Ms-Is coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0MsMs == {
    ParameterType -> External,
    Description -> "p0-Ms-Ms coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gMsIsIs == {
    ParameterType -> External,
    Description -> "Ms-Is-Is coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0MsH == {
    ParameterType -> External,
    Description -> "p0-Ms-H coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0IsH == {
    ParameterType -> External,
    Description -> "p0-Is-H coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gMsIsH == {
    ParameterType -> External,
    Description -> "Ms-Is-H coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0IsIsH == {
    ParameterType -> External,
    Description -> "p0-Is-Is-H coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0MsZ == {
    ParameterType -> External,
    Description -> "p0-Ms-Z coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0IsZ == {
    ParameterType -> External,
    Description -> "p0-Is-Z coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsIsZ == {
    ParameterType -> External,
    Description -> "Ms-Is-Z coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0McsMcs == {
    ParameterType -> External,
    Description -> "p0-Mcs-Mcs coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0McsW == {
    ParameterType -> External,
    Description -> "p0-Mcs-W coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0McvMcv == {
    ParameterType -> External,
    Description -> "p0-Mcv-Mcv coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0McvW == {
    ParameterType -> External,
    Description -> "p0-Mcv-W coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0McfMcfS == {
    ParameterType -> External,
    Description -> "p0-Mcf-Mcf coupling (CP even)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0McfMcfA == {
    ParameterType -> External,
    Description -> "p0-Mcf-Mcf coupling (CP odd)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcsIflS == {
    ParameterType -> External,
    Description -> "Mcs-If-lepton coupling (CP even)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcsIflA == {
    ParameterType -> External,
    Description -> "Mcs-If-lepton coupling (CP odd)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0McflS == {
    ParameterType -> External,
    Description -> "p0-Mcf-lepton coupling (CP even)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0McflA == {
    ParameterType -> External,
    Description -> "p0-Mcf-lepton coupling (CP odd)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcvIflL == {
    ParameterType -> External,
    Description -> "Mcv-If-lepton coupling (left handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcvIflR == {
    ParameterType -> External,
    Description -> "Mcv-If-lepton coupling (right handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcfIvlL == {
    ParameterType -> External,
    Description -> "Mcf-Iv-lepton coupling (left handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcfIvlR == {
    ParameterType -> External,
    Description -> "Mcf-Iv-lepton coupling (right handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcfIslS == {
    ParameterType -> External,
    Description -> "Mcf-Is-lepton coupling (CP even)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcfIslA == {
    ParameterType -> External,
    Description -> "Mcf-Is-lepton coupling (CP odd)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcsIsW == {
    ParameterType -> External,
    Description -> "Mcs-Is-W coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcsIvW == {
    ParameterType -> External,
    Description -> "Mcs-Iv-W coupling (CP odd)",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gMcvIsW == {
    ParameterType -> External,
    Description -> "Mcv-Is-W coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gMcvIvW == {
    ParameterType -> External,
    Description -> "Mcv-Iv-W coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvllL == {
    ParameterType -> External,
    Description -> "Mv-l-l coupling (left handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvllR == {
    ParameterType -> External,
    Description -> "Mv-l-l coupling (right handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIsIs == {
    ParameterType -> External,
    Description -> "Mv-Is-Is coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0MvMv == {
    ParameterType -> External,
    Description -> "p0-Mv-Mv coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gMvIvIv == {
    ParameterType -> External,
    Description -> "Mv-Iv-Iv coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvWW == {
    ParameterType -> External,
    Description -> "Mv-W-W coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIfIfL == {
    ParameterType -> External,
    Description -> "Mv-If-If coupling (left-handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIfIfR == {
    ParameterType -> External,
    Description -> "Mv-If-If coupling (right-handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsllS == {
    ParameterType -> External,
    Description -> "Ms-lepton-lepton coupling (CP-even)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsllA == {
    ParameterType -> External,
    Description -> "Ms-lepton-lepton coupling (CP-odd)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsIfIfS == {
    ParameterType -> External,
    Description -> "Ms-If-If coupling (CP-even)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsIfIfA == {
    ParameterType -> External,
    Description -> "Ms-If-If coupling (CP-odd)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsIvIv == {
    ParameterType -> External,
    Description -> "Ms-Iv-Iv coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0MvIs == {
    ParameterType -> External,
    Description -> "p0-Mv-Is coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0MvIv == {
    ParameterType -> External,
    Description -> "p0-Mv-Iv coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0IvZ == {
    ParameterType -> External,
    Description -> "p0-Iv-Z coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gMvIsIsZ == {
    ParameterType -> External,
    Description -> "Mv-Is-Is-Z coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIsIsZ == {
    ParameterType -> External,
    Description -> "Mv-Is-Is-Z coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0MfIfS == {
    ParameterType -> External,
    Description -> "p0-Mf-If coupling (CP-even)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0MfIfA == {
    ParameterType -> External,
    Description -> "p0-Mf-If coupling (CP-odd)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0MfMfS == {
    ParameterType -> External,
    Description -> "p0-Mf-Mf coupling (CP-even)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0MfMfA == {
    ParameterType -> External,
    Description -> "p0-Mf-Mf coupling (CP-odd)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0MfIfS == {
    ParameterType -> External,
    Description -> "p0-Mf-If coupling (CP-even)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0MfIfA == {
    ParameterType -> External,
    Description -> "p0-Mf-If coupling (CP-odd)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcfIfWL == {
    ParameterType -> External,
    Description -> "Mcf-If-W coupling (left-handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMcfIfWR == {
    ParameterType -> External,
    Description -> "Mfc-If-W coupling (right-handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMfIfZL == {
    ParameterType -> External,
    Description -> "Mf-If-Z coupling (left-handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMfIfZR == {
    ParameterType -> External,
    Description -> "Mf-If-Z coupling (right-handed)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIvZ == {
    ParameterType -> External,
    Description -> "Mv-Iv-Z coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsIvZ == {
    ParameterType -> External,
    Description -> "Ms-Iv-Z coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0MsIv == {
    ParameterType -> External,
    Description -> "p0-Ms-Iv coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIsZ == {
    ParameterType -> External,
    Description -> "Mv-Is-Z coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0MvZ == {
    ParameterType -> External,
    Description -> "p0-Mv-Z coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gMvIvIvZ1 == {
    ParameterType -> External,
    Description -> "Mv-Iv-Iv-Z coupling (type 1)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIvIvZ2 == {
    ParameterType -> External,
    Description -> "Mv-Iv-Iv-Z coupling (type 2)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIvIvZ3 == {
    ParameterType -> External,
    Description -> "Mv-Iv-Iv-Z coupling (type 3)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIvZZ1 == {
    ParameterType -> External,
    Description -> "Mv-Iv-Z-Z coupling (type 1)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIvZZ2 == {
    ParameterType -> External,
    Description -> "Mv-Iv-Z-Z coupling (type 2)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIvZZ3 == {
    ParameterType -> External,
    Description -> "Mv-Iv-Z-Z coupling (type 3)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsWW == {
    ParameterType -> External,
    Description -> "Ms-W-W coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gMsIsWW == {
    ParameterType -> External,
    Description -> "Ms-Is-W-W coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gMsZZ == {
    ParameterType -> External,
    Description -> "Ms-Z-Z coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gMsIsZZ == {
    ParameterType -> External,
    Description -> "Ms-Is-Z-Z coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0IsZZ == {
    ParameterType -> External,
    Description -> "p0-Is-Z-Z coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gHMfIfS == {
    ParameterType -> External,
    Description -> "H-Mf-If coupling (CP-even)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gHMfIfA == {
    ParameterType -> External,
    Description -> "H-Mf-If coupling (CP-odd)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIvH == {
    ParameterType -> External,
    Description -> "Mv-Iv-H coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gMsIvH == {
    ParameterType -> External,
    Description -> "Ms-Iv-H coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIsH == {
    ParameterType -> External,
    Description -> "Mv-Is-H coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0IvH == {
    ParameterType -> External,
    Description -> "p0-Iv-H coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0IvIvH == {
    ParameterType -> External,
    Description -> "p0-Iv-Iv-H coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0MvH == {
    ParameterType -> External,
    Description -> "p0-Mv-H coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsIsIsH == {
    ParameterType -> External,
    Description -> "Ms-Is-Is-H coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsIvIvH == {
    ParameterType -> External,
    Description -> "Ms-Iv-Iv-H coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsHH == {
    ParameterType -> External,
    Description -> "Ms-H-H coupling",
    InteractionOrder -> {{NP, 1}, {QED, 1}},
    Value -> 1. },

gp0IsHH == {
    ParameterType -> External,
    Description -> "p0-Is-H-H coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMsIsHH == {
    ParameterType -> External,
    Description -> "Ms-Is-H-H coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIvHH == {
    ParameterType -> External,
    Description -> "Mv-Iv-H-H coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gHaa == {
    ParameterType -> External,
    Description -> "H-photon-photon coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIvWW1 == {
    ParameterType -> External,
    Description -> "Mv-Iv-W-W coupling (type 1)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIvWW2 == {
    ParameterType -> External,
    Description -> "Mv-Iv-W-W coupling (type 2)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gMvIvWW3 == {
    ParameterType -> External,
    Description -> "Mv-Iv-W-W coupling (type 3)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0IsIs == {
    ParameterType -> External,
    Description -> "p0-Is-Is coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0IfIfS == {
    ParameterType -> External,
    Description -> "p0-If-If coupling (CP-even)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0IfIfA == {
    ParameterType -> External,
    Description -> "p0-If-If coupling (CP-odd)",
    InteractionOrder -> {NP, 1},
    Value -> 1. },

gp0IvIv == {
    ParameterType -> External,
    Description -> "p0-Iv-Iv coupling",
    InteractionOrder -> {NP, 1},
    Value -> 1. }

};


(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

SFF[s_, f_, fbar_, cs_, ca_] := 1/(2*Sqrt[2])*(fbar.(cs + I ca Ga[5]).f s + HC[fbar.(cs + I ca Ga[5]).f s]);
SVV[s_, v1_, v2_] := vev/Sqrt[2] s ME[mu,nu] v1[mu] v2[nu];
SVVc[s_, v1_, v2_] := SVV[s, v1, v2] + HC @ SVV[s, v1, v2];
SSV[s1_, s2_, v_] := (del[s1,mu] s2 - s1 del[s2,mu]) v[mu];
SSVc[s1_, s2_, v_] := SSV[s1, s2, v] + HC @ SSV[s1, s2, v];
SSS[s1_, s2_, s3_] := vev/Sqrt[2] s1 s2 s3 /. Power[x_, n_] -> 1/n! Power[x, n];
SSSS[s1_, s2_, s3_, s4_] := s1 s2 s3 s4 /. Power[x_, n_] -> 1/n! Power[x, n];
SSVV[s1_, s2_, v1_, v2_] := ME[mu, nu] s1 s2 v1[mu] v2[nu] /. Power[x_, n_] -> 1/n! Power[x, n];
FFV[f1_, f2_, v_, cL_, cR_] := f2.Ga[mu].(cL ProjM + cR ProjP).f1 v[mu] + HC[f2.Ga[mu].(cL ProjM + cR ProjP).f1 v[mu]];
VVV[v1_, v2_, v3_] := ME[mu, nu] v3[rho] (v1[mu] del[v2[nu],rho] - del[v1[mu], rho] v2[nu]) +
                      ME[nu, rho] v1[mu] (v2[nu] del[v3[rho],mu] - del[v2[nu],mu] v3[rho]) +
                      ME[rho, mu] v2[nu] (del[v1[mu],nu] v3[rho] - v1[mu] del[v3[rho],nu]);
VVVc[v__] := VVV[v] + HC @ VVV[v];
VVVV[v1_, v2_, v3_, v4_, c1_, c2_, c3_] :=   c1 v1[mu] v2[mu] v3[nu] v4[nu]
                                           + c2 v1[mu] v2[nu] v3[mu] v4[nu]
                                           + c3 v1[mu] v2[nu] v3[nu] v4[mu];

Lp0Prod := SFF[p0, b, bbar, gp0bbS, gp0bbA] +
           gp0gg p0 FS[G,mu,nu,a] FS[G,mu,nu,a];

LHgaga := gHaa H FS[A,mu,nu] FS[A,mu,nu];

Lp0Z   := gp0MsZ SSV[p0, Ms, Z] +
          gp0IsZ SSV[p0, Is, Z] +
          gp0MvZ SVV[p0, Mv, Z] +
          gp0IvZ SVV[p0, Iv, Z] +
          gp0IsZZ SSVV[p0, Is, Z, Z];
Lp0H   := gp0MsH SSS[p0, Ms, H] +
          gp0IsH SSS[p0, Is, H] +
          gp0IsIsH SSSS[p0, Is, Is, H] +
          gp0IsHH SSSS[p0, Is, H, H] +
          gp0MvH SSV[p0, H, Mv] +
          gp0IvH SSV[p0, H, Iv] +
          gp0IvIvH SSVV[p0, H, Iv, Iv];
Lp0Mcs := gp0McsMcs SSS[p0, Mcs, Mcsbar] +
          gp0McsW SSVc[p0, Mcs, W];
Lp0Mcv := gp0McvMcv SVV[p0, Mcv, Mcvbar] +
          gp0McvW SVVc[p0, Mcv, W];
Lp0Mcf := SFF[p0, Mcf, Mcfbar, gp0McfMcfS, gp0McfMcfA] +
          SFF[p0, Mcf, tabar, gp0McflS, gp0McflA] +
          SFF[p0, Mcf, mubar, gp0McflS, gp0McflA] +
          SFF[p0, Mcf, ebar,  gp0McflS, gp0McflA];
Lp0Ms  := gp0MsIs SSS[p0, Ms, Is] +
          gp0MsMs SSS[p0, Ms, Ms] +
          gp0MsIv SSV[p0, Ms, Iv];
Lp0Inv := gp0IsIs SSS[p0, Is, Is] +
          SFF[p0, If, Ifbar, gp0IfIfS, gp0IfIfA] +
          gp0IvIv SVV[p0, Iv,Iv];
Lp0Mf  := SFF[p0, If, Mfbar, gp0MfIfS, gp0MfIfA] +
          SFF[p0, Mf, Mfbar, gp0MfMfS, gp0MfMfA] +
          SFF[p0, Mf, Ifbar, gp0MfIfS, gp0MfIfA];
Lp0Mv  := gp0MvMv SVV[p0, Mv, Mv] +
          gp0MvIs SSV[p0, Is, Mv] +
          gp0MvIv SVV[p0, Mv, Iv];
Lp0Dec := Lp0Z + Lp0H +
          Lp0Mcs + Lp0Mcv + Lp0Mcf +
          Lp0Ms + Lp0Mf + Lp0Mv + Lp0Inv;

LMsDec := gMsIsIs SSS[Ms, Is, Is] +
          gMsIsH SSS[Ms, Is, H] +
          gMsHH SSS[Ms, H, H] +
          gMsIsZ SSV[Ms, Is, Z] +
          SFF[Ms, l, lbar, gMsllS, gMsllA] +
          SFF[Ms, If, Ifbar, gMsIfIfS, gMsIfIfA] +
          gMsIvIv SVV[Ms, Iv, Iv] +
          gMsZZ SVV[Ms, Z, Z] +
          gMsIvZ SVV[Ms, Iv, Z] +
          gMsIsZZ SSVV[Ms, Is, Z, Z] +
          gMsWW SVV[Ms, W, Wbar] +
          gMsIsWW SSVV[Ms, Is, W, Wbar] +
          gMsIvH SSV[Ms, H, Iv] +
          gMsIsIsH SSSS[Ms, Is, Is, H] +
          gMsIsHH SSSS[Ms, Is, H, H] +
          gMsIvIvH SSVV[Ms, H, Iv, Iv];
LMfDec := FFV[If, Mfbar, Z, gMfIfZL, gMfIfZR] +
          SFF[H, Mf, Ifbar, gHMfIfS, gHMfIfA];
LMvDec := FFV[l, lbar, Mv, gMvllL, gMvllR] +
          gMvIsIs SSV[Is, Is, Mv] +
          FFV[If, Ifbar, Mv, gMvIfIfL, gMvIfIfR] +
          gMvIvZ VVV[Mv, Iv, Z] +
          I gMvWW VVV[Mv, W, Wbar] +
          VVVV[Mv, Iv, W, Wbar, gMvIvWW1, gMvIvWW2, gMvIvWW3] +
          gMvIsIsZ SSVV[Is, Is, Mv, Z] +
          gMvIsZ SVV[Is, Mv, Z] +
          VVVV[Mv, Iv, Iv, Z, gMvIvIvZ1, gMvIvIvZ2, gMvIvIvZ3] +
          VVVV[Mv, Iv, Z, Z, gMvIvZZ1, gMvIvZZ2, gMvIvZZ3] +
          gMvIvH SVV[H, Mv, Iv] +
          gMvIsH SSV[Is, H, Mv] +
          gMvIvHH SSVV[H, H, Mv, Iv];
LMDec := LMsDec + LMvDec + LMfDec;

LMcsDec := SFF[Mcs, If, tabar, gMcsIflS, gMcsIflA] +
           SFF[Mcs, If, mubar, gMcsIflS, gMcsIflA] +
           SFF[Mcs, If, ebar, gMcsIflS, gMcsIflA] +
           gMcsIsW SSVc[Mcs, Is, W] +
           gMcsIsW SSVc[Mcs, Is, W] +
           gMcsIvW SVVc[Mcs, Iv, W];
LMcvDec := FFV[If, tabar, Mcv, gMcvIflL, gMcvIflR] +
           FFV[If, mubar, Mcv, gMcvIflL, gMcvIflR] +
           FFV[If, ebar, Mcv, gMcvIflL, gMcvIflR] +
           gMcvIvW VVVc[Mcv, Iv, W] +
           gMcvIsW SVVc[Is, Mcv, W];
LMcfDec := FFV[Mcf, tabar, Iv, gMcfIvlL, gMcfIvlR] +
           FFV[Mcf, mubar, Iv, gMcfIvlL, gMcfIvlR] +
           FFV[Mcf, ebar, Iv, gMcfIvlL, gMcfIvlR] +
           FFV[Mcf, Ifbar, W, gMcfIfWL, gMcfIfWR] +
           SFF[Is, Mcf, tabar, gMcfIslS, gMcfIslA] +
           SFF[Is, Mcf, mubar, gMcfIslS, gMcfIslA] +
           SFF[Is, Mcf, ebar, gMcfIslS, gMcfIslA];
LMcDec := LMcsDec + LMcvDec + LMcfDec;

Lphi := Lp0Prod + LHgaga + Lp0Dec + LMDec + LMcDec;


==> anc/simpBSM_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.32
# Mathematica version: 12.0.0 for Linux x86 (64-bit) (April 7, 2019)
# Date: Thu 21 Oct 2021 09:52:03


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/simpBSM_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators

import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0, 1]


__author__ = "H. Bahl"
__date__ = "21.10.2021"
__version__= "1.0"


==> anc/simpBSM_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.32
# Mathematica version: 12.0.0 for Linux x86 (64-bit) (April 7, 2019)
# Date: Thu 21 Oct 2021 09:52:03


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

PBB = CouplingOrder(name = 'PBB',
                    expansion_order = 99,
                    hierarchy = 1)

PGG = CouplingOrder(name = 'PGG',
                    expansion_order = 99,
                    hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/simpBSM_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.32
# Mathematica version: 12.0.0 for Linux x86 (64-bit) (April 7, 2019)
# Date: Thu 21 Oct 2021 09:52:03


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_7 = Coupling(name = 'GC_7',
                value = '-ee**2/(2.*cw)',
                order = {'QED':2})

GC_8 = Coupling(name = 'GC_8',
                value = '(ee**2*complex(0,1))/(2.*cw)',
                order = {'QED':2})

GC_9 = Coupling(name = 'GC_9',
                value = 'ee**2/(2.*cw)',
                order = {'QED':2})

GC_10 = Coupling(name = 'GC_10',
                 value = '-G',
                 order = {'QCD':1})

GC_11 = Coupling(name = 'GC_11',
                 value = 'complex(0,1)*G',
                 order = {'QCD':1})

GC_12 = Coupling(name = 'GC_12',
                 value = 'complex(0,1)*G**2',
                 order = {'QCD':2})

GC_13 = Coupling(name = 'GC_13',
                 value = '4*complex(0,1)*gHaa',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '-gHMfIfA/(2.*cmath.sqrt(2))',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '(complex(0,1)*gHMfIfS)/(2.*cmath.sqrt(2))',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = 'complex(0,1)*gMcfIfWL',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = 'complex(0,1)*gMcfIfWR',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '-gMcfIslA/(2.*cmath.sqrt(2))',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '(complex(0,1)*gMcfIslS)/(2.*cmath.sqrt(2))',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = 'complex(0,1)*gMcfIvlL',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = 'complex(0,1)*gMcfIvlR',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '-gMcsIflA/(2.*cmath.sqrt(2))',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '(complex(0,1)*gMcsIflS)/(2.*cmath.sqrt(2))',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '2*gMcsIsW',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = 'complex(0,1)*gMcvIflL',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = 'complex(0,1)*gMcvIflR',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '-gMcvIvW',
                 order = {'NP':1})

GC_28 = Coupling(name = 'GC_28',
                 value = 'complex(0,1)*gMfIfZL',
                 order = {'NP':1})

GC_29 = Coupling(name = 'GC_29',
                 value = 'complex(0,1)*gMfIfZR',
                 order = {'NP':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '-(gMsIfIfA/cmath.sqrt(2))',
                 order = {'NP':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '(complex(0,1)*gMsIfIfS)/cmath.sqrt(2)',
                 order = {'NP':1})

GC_32 = Coupling(name = 'GC_32',
                 value = 'complex(0,1)*gMsIsHH',
                 order = {'NP':1})

GC_33 = Coupling(name = 'GC_33',
                 value = 'complex(0,1)*gMsIsIsH',
                 order = {'NP':1})

GC_34 = Coupling(name = 'GC_34',
                 value = 'complex(0,1)*gMsIsWW',
                 order = {'NP':1,'QED':1})

GC_35 = Coupling(name = 'GC_35',
                 value = 'gMsIsZ',
                 order = {'NP':1})

GC_36 = Coupling(name = 'GC_36',
                 value = 'complex(0,1)*gMsIsZZ',
                 order = {'NP':1})

GC_37 = Coupling(name = 'GC_37',
                 value = 'gMsIvH',
                 order = {'NP':1})

GC_38 = Coupling(name = 'GC_38',
                 value = 'complex(0,1)*gMsIvIvH',
                 order = {'NP':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '-(gMsllA/cmath.sqrt(2))',
                 order = {'NP':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '(complex(0,1)*gMsllS)/cmath.sqrt(2)',
                 order = {'NP':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '2*complex(0,1)*gMvIfIfL',
                 order = {'NP':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '2*complex(0,1)*gMvIfIfR',
                 order = {'NP':1})

GC_43 = Coupling(name = 'GC_43',
                 value = 'gMvIsH',
                 order = {'NP':1})

GC_44 = Coupling(name = 'GC_44',
                 value = 'complex(0,1)*gMvIsIsZ',
                 order = {'NP':1})

GC_45 = Coupling(name = 'GC_45',
                 value = 'complex(0,1)*gMvIvHH',
                 order = {'NP':1})

GC_46 = Coupling(name = 'GC_46',
                 value = 'complex(0,1)*gMvIvIvZ1',
                 order = {'NP':1})

GC_47 = Coupling(name = 'GC_47',
                 value = 'complex(0,1)*gMvIvWW1',
                 order = {'NP':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '-gMvIvZ',
                 order = {'NP':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '2*complex(0,1)*gMvIvZZ1',
                 order = {'NP':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '2*complex(0,1)*gMvllL',
                 order = {'NP':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '2*complex(0,1)*gMvllR',
                 order = {'NP':1})

GC_52 = Coupling(name = 'GC_52',
                 value = 'complex(0,1)*gMvWW',
                 order = {'NP':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '-(gp0bbA/cmath.sqrt(2))',
                 order = {'NP':1,'PBB':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(complex(0,1)*gp0bbS)/cmath.sqrt(2)',
                 order = {'NP':1,'PBB':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '4*complex(0,1)*gp0gg',
                 order = {'NP':1,'PGG':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '4*G*gp0gg',
                 order = {'NP':1,'PGG':1,'QCD':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '-4*complex(0,1)*G**2*gp0gg',
                 order = {'NP':1,'PGG':1,'QCD':2})

GC_58 = Coupling(name = 'GC_58',
                 value = '-(gp0IfIfA/cmath.sqrt(2))',
                 order = {'NP':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '(complex(0,1)*gp0IfIfS)/cmath.sqrt(2)',
                 order = {'NP':1})

GC_60 = Coupling(name = 'GC_60',
                 value = 'complex(0,1)*gp0IsHH',
                 order = {'NP':1})

GC_61 = Coupling(name = 'GC_61',
                 value = 'complex(0,1)*gp0IsIsH',
                 order = {'NP':1})

GC_62 = Coupling(name = 'GC_62',
                 value = 'gp0IsZ',
                 order = {'NP':1})

GC_63 = Coupling(name = 'GC_63',
                 value = 'complex(0,1)*gp0IsZZ',
                 order = {'NP':1})

GC_64 = Coupling(name = 'GC_64',
                 value = 'gp0IvH',
                 order = {'NP':1})

GC_65 = Coupling(name = 'GC_65',
                 value = 'complex(0,1)*gp0IvIvH',
                 order = {'NP':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-gp0McflA/(2.*cmath.sqrt(2))',
                 order = {'NP':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '(complex(0,1)*gp0McflS)/(2.*cmath.sqrt(2))',
                 order = {'NP':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '-(gp0McfMcfA/cmath.sqrt(2))',
                 order = {'NP':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '(complex(0,1)*gp0McfMcfS)/cmath.sqrt(2)',
                 order = {'NP':1})

GC_70 = Coupling(name = 'GC_70',
                 value = 'gp0McsW',
                 order = {'NP':1,'QED':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '-(gp0MfIfA/cmath.sqrt(2))',
                 order = {'NP':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '(complex(0,1)*gp0MfIfS)/cmath.sqrt(2)',
                 order = {'NP':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '-(gp0MfMfA/cmath.sqrt(2))',
                 order = {'NP':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '(complex(0,1)*gp0MfMfS)/cmath.sqrt(2)',
                 order = {'NP':1})

GC_75 = Coupling(name = 'GC_75',
                 value = 'gp0MsIv',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = 'gp0MsZ',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = 'gp0MvH',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = 'gp0MvIs',
                 order = {'NP':1})

GC_79 = Coupling(name = 'GC_79',
                 value = 'I1a11',
                 order = {'QED':1})

GC_80 = Coupling(name = 'GC_80',
                 value = 'I1a12',
                 order = {'QED':1})

GC_81 = Coupling(name = 'GC_81',
                 value = 'I1a13',
                 order = {'QED':1})

GC_82 = Coupling(name = 'GC_82',
                 value = 'I1a21',
                 order = {'QED':1})

GC_83 = Coupling(name = 'GC_83',
                 value = 'I1a22',
                 order = {'QED':1})

GC_84 = Coupling(name = 'GC_84',
                 value = 'I1a23',
                 order = {'QED':1})

GC_85 = Coupling(name = 'GC_85',
                 value = 'I1a31',
                 order = {'QED':1})

GC_86 = Coupling(name = 'GC_86',
                 value = 'I1a32',
                 order = {'QED':1})

GC_87 = Coupling(name = 'GC_87',
                 value = 'I1a33',
                 order = {'QED':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '-I2a11',
                 order = {'QED':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '-I2a12',
                 order = {'QED':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '-I2a13',
                 order = {'QED':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '-I2a21',
                 order = {'QED':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '-I2a22',
                 order = {'QED':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '-I2a23',
                 order = {'QED':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '-I2a31',
                 order = {'QED':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '-I2a32',
                 order = {'QED':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '-I2a33',
                 order = {'QED':1})

GC_97 = Coupling(name = 'GC_97',
                 value = 'I3a11',
                 order = {'QED':1})

GC_98 = Coupling(name = 'GC_98',
                 value = 'I3a12',
                 order = {'QED':1})

GC_99 = Coupling(name = 'GC_99',
                 value = 'I3a13',
                 order = {'QED':1})

GC_100 = Coupling(name = 'GC_100',
                  value = 'I3a21',
                  order = {'QED':1})

GC_101 = Coupling(name = 'GC_101',
                  value = 'I3a22',
                  order = {'QED':1})

GC_102 = Coupling(name = 'GC_102',
                  value = 'I3a23',
                  order = {'QED':1})

GC_103 = Coupling(name = 'GC_103',
                  value = 'I3a31',
                  order = {'QED':1})

GC_104 = Coupling(name = 'GC_104',
                  value = 'I3a32',
                  order = {'QED':1})

GC_105 = Coupling(name = 'GC_105',
                  value = 'I3a33',
                  order = {'QED':1})

GC_106 = Coupling(name = 'GC_106',
                  value = '-I4a11',
                  order = {'QED':1})

GC_107 = Coupling(name = 'GC_107',
                  value = '-I4a12',
                  order = {'QED':1})

GC_108 = Coupling(name = 'GC_108',
                  value = '-I4a13',
                  order = {'QED':1})

GC_109 = Coupling(name = 'GC_109',
                  value = '-I4a21',
                  order = {'QED':1})

GC_110 = Coupling(name = 'GC_110',
                  value = '-I4a22',
                  order = {'QED':1})

GC_111 = Coupling(name = 'GC_111',
                  value = '-I4a23',
                  order = {'QED':1})

GC_112 = Coupling(name = 'GC_112',
                  value = '-I4a31',
                  order = {'QED':1})

GC_113 = Coupling(name = 'GC_113',
                  value = '-I4a32',
                  order = {'QED':1})

GC_114 = Coupling(name = 'GC_114',
                  value = '-I4a33',
                  order = {'QED':1})

GC_115 = Coupling(name = 'GC_115',
                  value = '-2*complex(0,1)*lam',
                  order = {'QED':2})

GC_116 = Coupling(name = 'GC_116',
                  value = '-4*complex(0,1)*lam',
                  order = {'QED':2})

GC_117 = Coupling(name = 'GC_117',
                  value = '-6*complex(0,1)*lam',
                  order = {'QED':2})

GC_118 = Coupling(name = 'GC_118',
                  value = '(ee**2*complex(0,1))/(2.*sw**2)',
                  order = {'QED':2})

GC_119 = Coupling(name = 'GC_119',
                  value = '-((ee**2*complex(0,1))/sw**2)',
                  order = {'QED':2})

GC_120 = Coupling(name = 'GC_120',
                  value = '(cw**2*ee**2*complex(0,1))/sw**2',
                  order = {'QED':2})

GC_121 = Coupling(name = 'GC_121',
                  value = '-ee/(2.*sw)',
                  order = {'QED':1})

GC_122 = Coupling(name = 'GC_122',
                  value = '-(ee*complex(0,1))/(2.*sw)',
                  order = {'QED':1})

GC_123 = Coupling(name = 'GC_123',
                  value = '(ee*complex(0,1))/(2.*sw)',
                  order = {'QED':1})

GC_124 = Coupling(name = 'GC_124',
                  value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_125 = Coupling(name = 'GC_125',
                  value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_126 = Coupling(name = 'GC_126',
                  value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_127 = Coupling(name = 'GC_127',
                  value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_128 = Coupling(name = 'GC_128',
                  value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_129 = Coupling(name = 'GC_129',
                  value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_130 = Coupling(name = 'GC_130',
                  value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_131 = Coupling(name = 'GC_131',
                  value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_132 = Coupling(name = 'GC_132',
                  value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_133 = Coupling(name = 'GC_133',
                  value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_134 = Coupling(name = 'GC_134',
                  value = '-((cw*ee*complex(0,1))/sw)',
                  order = {'QED':1})

GC_135 = Coupling(name = 'GC_135',
                  value = '(cw*ee*complex(0,1))/sw',
                  order = {'QED':1})

GC_136 = Coupling(name = 'GC_136',
                  value = '-ee**2/(2.*sw)',
                  order = {'QED':2})

GC_137 = Coupling(name = 'GC_137',
                  value = '-(ee**2*complex(0,1))/(2.*sw)',
                  order = {'QED':2})

GC_138 = Coupling(name = 'GC_138',
                  value = 'ee**2/(2.*sw)',
                  order = {'QED':2})

GC_139 = Coupling(name = 'GC_139',
                  value = '(-2*cw*ee**2*complex(0,1))/sw',
                  order = {'QED':2})

GC_140 = Coupling(name = 'GC_140',
                  value = '(ee*complex(0,1)*sw)/(3.*cw)',
                  order = {'QED':1})

GC_141 = Coupling(name = 'GC_141',
                  value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                  order = {'QED':1})

GC_142 = Coupling(name = 'GC_142',
                  value = '(ee*complex(0,1)*sw)/cw',
                  order = {'QED':1})

GC_143 = Coupling(name = 'GC_143',
                  value = '-(cw*ee)/(2.*sw) - (ee*sw)/(2.*cw)',
                  order = {'QED':1})

GC_144 = Coupling(name = 'GC_144',
                  value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                  order = {'QED':1})

GC_145 = Coupling(name = 'GC_145',
                  value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                  order = {'QED':1})

GC_146 = Coupling(name = 'GC_146',
                  value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                  order = {'QED':1})

GC_147 = Coupling(name = 'GC_147',
                  value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                  order = {'QED':1})

GC_148 = Coupling(name = 'GC_148',
                  value = '(cw*ee**2*complex(0,1))/sw - (ee**2*complex(0,1)*sw)/cw',
                  order = {'QED':2})

GC_149 = Coupling(name = 'GC_149',
                  value = '-(ee**2*complex(0,1)) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                  order = {'QED':2})

GC_150 = Coupling(name = 'GC_150',
                  value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                  order = {'QED':2})

GC_151 = Coupling(name = 'GC_151',
                  value = '-(ee**2*vev)/(2.*cw)',
                  order = {'QED':1})

GC_152 = Coupling(name = 'GC_152',
                  value = '(ee**2*vev)/(2.*cw)',
                  order = {'QED':1})

GC_153 = Coupling(name = 'GC_153',
                  value = '(complex(0,1)*gMcsIvW*vev)/cmath.sqrt(2)',
                  order = {'NP':1})

GC_154 = Coupling(name = 'GC_154',
                  value = '(complex(0,1)*gMcvIsW*vev)/cmath.sqrt(2)',
                  order = {'NP':1})

GC_155 = Coupling(name = 'GC_155',
                  value = 'complex(0,1)*gMsIvIv*vev*cmath.sqrt(2)',
                  order = {'NP':1})

GC_156 = Coupling(name = 'GC_156',
                  value = '(complex(0,1)*gMsIvZ*vev)/cmath.sqrt(2)',
                  order = {'NP':1})

GC_157 = Coupling(name = 'GC_157',
                  value = '(complex(0,1)*gMsWW*vev)/cmath.sqrt(2)',
                  order = {'NP':1})

GC_158 = Coupling(name = 'GC_158',
                  value = 'complex(0,1)*gMsZZ*vev*cmath.sqrt(2)',
                  order = {'NP':1})

GC_159 = Coupling(name = 'GC_159',
                  value = '(complex(0,1)*gMvIsZ*vev)/cmath.sqrt(2)',
                  order = {'NP':1})

GC_160 = Coupling(name = 'GC_160',
                  value = '(complex(0,1)*gMvIvH*vev)/cmath.sqrt(2)',
                  order = {'NP':1})

GC_161 = Coupling(name = 'GC_161',
                  value = 'complex(0,1)*gp0IvIv*vev*cmath.sqrt(2)',
                  order = {'NP':1,'QED':-1})

GC_162 = Coupling(name = 'GC_162',
                  value = '(complex(0,1)*gp0IvZ*vev)/cmath.sqrt(2)',
                  order = {'NP':1})

GC_163 = Coupling(name = 'GC_163',
                  value = '(complex(0,1)*gp0McvMcv*vev)/cmath.sqrt(2)',
                  order = {'NP':1})

GC_164 = Coupling(name = 'GC_164',
                  value = '(complex(0,1)*gp0McvW*vev)/cmath.sqrt(2)',
                  order = {'NP':1})

GC_165 = Coupling(name = 'GC_165',
                  value = '(complex(0,1)*gp0MvIv*vev)/cmath.sqrt(2)',
                  order = {'NP':1})

GC_166 = Coupling(name = 'GC_166',
                  value = 'complex(0,1)*gp0MvMv*vev*cmath.sqrt(2)',
                  order = {'NP':1})

GC_167 = Coupling(name = 'GC_167',
                  value = '(complex(0,1)*gp0MvZ*vev)/cmath.sqrt(2)',
                  order = {'NP':1})

GC_168 = Coupling(name = 'GC_168',
                  value = '-2*complex(0,1)*lam*vev',
                  order = {'QED':1})

GC_169 = Coupling(name = 'GC_169',
                  value = '-6*complex(0,1)*lam*vev',
                  order = {'QED':1})

GC_170 = Coupling(name = 'GC_170',
                  value = '(complex(0,1)*gMsHH*vev)/cmath.sqrt(2*cmath.pi)',
                  order = {'NP':1})

GC_171 = Coupling(name = 'GC_171',
                  value = '(complex(0,1)*gMsIsH*vev)/cmath.sqrt(2*cmath.pi)',
                  order = {'NP':1})

GC_172 = Coupling(name = 'GC_172',
                  value = '(complex(0,1)*gMsIsIs*vev)/cmath.sqrt(2*cmath.pi)',
                  order = {'NP':1})

GC_173 = Coupling(name = 'GC_173',
                  value = '(complex(0,1)*gp0IsH*vev)/cmath.sqrt(2*cmath.pi)',
                  order = {'NP':1})

GC_174 = Coupling(name = 'GC_174',
                  value = '(complex(0,1)*gp0IsIs*vev)/cmath.sqrt(2*cmath.pi)',
                  order = {'NP':1,'QED':-1})

GC_175 = Coupling(name = 'GC_175',
                  value = '(complex(0,1)*gp0McsMcs*vev)/cmath.sqrt(2*cmath.pi)',
                  order = {'NP':1})

GC_176 = Coupling(name = 'GC_176',
                  value = '(complex(0,1)*gp0MsH*vev)/cmath.sqrt(2*cmath.pi)',
                  order = {'NP':1})

GC_177 = Coupling(name = 'GC_177',
                  value = '(complex(0,1)*gp0MsIs*vev)/cmath.sqrt(2*cmath.pi)',
                  order = {'NP':1})

GC_178 = Coupling(name = 'GC_178',
                  value = '(complex(0,1)*gp0MsMs*vev)/cmath.sqrt(2*cmath.pi)',
                  order = {'NP':1})

GC_179 = Coupling(name = 'GC_179',
                  value = '-(ee**2*vev)/(4.*sw**2)',
                  order = {'QED':1})

GC_180 = Coupling(name = 'GC_180',
                  value = '-(ee**2*complex(0,1)*vev)/(4.*sw**2)',
                  order = {'QED':1})

GC_181 = Coupling(name = 'GC_181',
                  value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                  order = {'QED':1})

GC_182 = Coupling(name = 'GC_182',
                  value = '(ee**2*vev)/(4.*sw**2)',
                  order = {'QED':1})

GC_183 = Coupling(name = 'GC_183',
                  value = '-(ee**2*vev)/(2.*sw)',
                  order = {'QED':1})

GC_184 = Coupling(name = 'GC_184',
                  value = '(ee**2*vev)/(2.*sw)',
                  order = {'QED':1})

GC_185 = Coupling(name = 'GC_185',
                  value = '-(ee**2*vev)/(4.*cw) - (cw*ee**2*vev)/(4.*sw**2)',
                  order = {'QED':1})

GC_186 = Coupling(name = 'GC_186',
                  value = '(ee**2*vev)/(4.*cw) - (cw*ee**2*vev)/(4.*sw**2)',
                  order = {'QED':1})

GC_187 = Coupling(name = 'GC_187',
                  value = '-(ee**2*vev)/(4.*cw) + (cw*ee**2*vev)/(4.*sw**2)',
                  order = {'QED':1})

GC_188 = Coupling(name = 'GC_188',
                  value = '(ee**2*vev)/(4.*cw) + (cw*ee**2*vev)/(4.*sw**2)',
                  order = {'QED':1})

GC_189 = Coupling(name = 'GC_189',
                  value = '-(ee**2*complex(0,1)*vev)/2. - (cw**2*ee**2*complex(0,1)*vev)/(4.*sw**2) - (ee**2*complex(0,1)*sw**2*vev)/(4.*cw**2)',
                  order = {'QED':1})

GC_190 = Coupling(name = 'GC_190',
                  value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                  order = {'QED':1})

GC_191 = Coupling(name = 'GC_191',
                  value = '-(yb/cmath.sqrt(2))',
                  order = {'QED':1})

GC_192 = Coupling(name = 'GC_192',
                  value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_193 = Coupling(name = 'GC_193',
                  value = 'yb/cmath.sqrt(2)',
                  order = {'QED':1})

GC_194 = Coupling(name = 'GC_194',
                  value = '-(yc/cmath.sqrt(2))',
                  order = {'QED':1})

GC_195 = Coupling(name = 'GC_195',
                  value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_196 = Coupling(name = 'GC_196',
                  value = 'yc/cmath.sqrt(2)',
                  order = {'QED':1})

GC_197 = Coupling(name = 'GC_197',
                  value = '-(ydo/cmath.sqrt(2))',
                  order = {'QED':1})

GC_198 = Coupling(name = 'GC_198',
                  value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_199 = Coupling(name = 'GC_199',
                  value = 'ydo/cmath.sqrt(2)',
                  order = {'QED':1})

GC_200 = Coupling(name = 'GC_200',
                  value = '-ye',
                  order = {'QED':1})

GC_201 = Coupling(name = 'GC_201',
                  value = 'ye',
                  order = {'QED':1})

GC_202 = Coupling(name = 'GC_202',
                  value = '-(ye/cmath.sqrt(2))',
                  order = {'QED':1})

GC_203 = Coupling(name = 'GC_203',
                  value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_204 = Coupling(name = 'GC_204',
                  value = 'ye/cmath.sqrt(2)',
                  order = {'QED':1})

GC_205 = Coupling(name = 'GC_205',
                  value = '-ym',
                  order = {'QED':1})

GC_206 = Coupling(name = 'GC_206',
                  value = 'ym',
                  order = {'QED':1})

GC_207 = Coupling(name = 'GC_207',
                  value = '-(ym/cmath.sqrt(2))',
                  order = {'QED':1})

GC_208 = Coupling(name = 'GC_208',
                  value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_209 = Coupling(name = 'GC_209',
                  value = 'ym/cmath.sqrt(2)',
                  order = {'QED':1})

GC_210 = Coupling(name = 'GC_210',
                  value = '-(ys/cmath.sqrt(2))',
                  order = {'QED':1})

GC_211 = Coupling(name = 'GC_211',
                  value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_212 = Coupling(name = 'GC_212',
                  value = 'ys/cmath.sqrt(2)',
                  order = {'QED':1})

GC_213 = Coupling(name = 'GC_213',
                  value = '-(yt/cmath.sqrt(2))',
                  order = {'QED':1})

GC_214 = Coupling(name = 'GC_214',
                  value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_215 = Coupling(name = 'GC_215',
                  value = 'yt/cmath.sqrt(2)',
                  order = {'QED':1})

GC_216 = Coupling(name = 'GC_216',
                  value = '-ytau',
                  order = {'QED':1})

GC_217 = Coupling(name = 'GC_217',
                  value = 'ytau',
                  order = {'QED':1})

GC_218 = Coupling(name = 'GC_218',
                  value = '-(ytau/cmath.sqrt(2))',
                  order = {'QED':1})

GC_219 = Coupling(name = 'GC_219',
                  value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_220 = Coupling(name = 'GC_220',
                  value = 'ytau/cmath.sqrt(2)',
                  order = {'QED':1})

GC_221 = Coupling(name = 'GC_221',
                  value = '-(yup/cmath.sqrt(2))',
                  order = {'QED':1})

GC_222 = Coupling(name = 'GC_222',
                  value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_223 = Coupling(name = 'GC_223',
                  value = 'yup/cmath.sqrt(2)',
                  order = {'QED':1})

GC_224 = Coupling(name = 'GC_224',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_225 = Coupling(name = 'GC_225',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_226 = Coupling(name = 'GC_226',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_227 = Coupling(name = 'GC_227',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_228 = Coupling(name = 'GC_228',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_229 = Coupling(name = 'GC_229',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_230 = Coupling(name = 'GC_230',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_231 = Coupling(name = 'GC_231',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_232 = Coupling(name = 'GC_232',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})



==> anc/simpBSM_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.32
# Mathematica version: 12.0.0 for Linux x86 (64-bit) (April 7, 2019)
# Date: Thu 21 Oct 2021 09:52:03


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.Is,P.Mcf):'(((gMcfIslA**2*Me**2)/4. + (gMcfIslS**2*Me**2)/4. - (gMcfIslA**2*MIs**2)/4. - (gMcfIslS**2*MIs**2)/4. - (gMcfIslA**2*Me*MMcf)/2. + (gMcfIslS**2*Me*MMcf)/2. + (gMcfIslA**2*MMcf**2)/4. + (gMcfIslS**2*MMcf**2)/4.)*cmath.sqrt(Me**4 - 2*Me**2*MIs**2 + MIs**4 - 2*Me**2*MMcf**2 - 2*MIs**2*MMcf**2 + MMcf**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Iv,P.Mcf):'((gMcfIvlL**2*Me**2 + gMcfIvlR**2*Me**2 + (gMcfIvlL**2*Me**4)/MIv**2 + (gMcfIvlR**2*Me**4)/MIv**2 - 2*gMcfIvlL**2*MIv**2 - 2*gMcfIvlR**2*MIv**2 - 12*gMcfIvlL*gMcfIvlR*Me*MMcf + gMcfIvlL**2*MMcf**2 + gMcfIvlR**2*MMcf**2 - (2*gMcfIvlL**2*Me**2*MMcf**2)/MIv**2 - (2*gMcfIvlR**2*Me**2*MMcf**2)/MIv**2 + (gMcfIvlL**2*MMcf**4)/MIv**2 + (gMcfIvlR**2*MMcf**4)/MIv**2)*cmath.sqrt(Me**4 - 2*Me**2*MIv**2 + MIv**4 - 2*Me**2*MMcf**2 - 2*MIv**2*MMcf**2 + MMcf**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Mcs,P.If):'(((gMcsIflA**2*Me**2)/4. + (gMcsIflS**2*Me**2)/4. - (gMcsIflA**2*Me*MIf)/2. + (gMcsIflS**2*Me*MIf)/2. + (gMcsIflA**2*MIf**2)/4. + (gMcsIflS**2*MIf**2)/4. - (gMcsIflA**2*MMcs**2)/4. - (gMcsIflS**2*MMcs**2)/4.)*cmath.sqrt(Me**4 - 2*Me**2*MIf**2 + MIf**4 - 2*Me**2*MMcs**2 - 2*MIf**2*MMcs**2 + MMcs**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Mcv,P.If):'((gMcvIflL**2*Me**2 + gMcvIflR**2*Me**2 - 12*gMcvIflL*gMcvIflR*Me*MIf + gMcvIflL**2*MIf**2 + gMcvIflR**2*MIf**2 + (gMcvIflL**2*Me**4)/MMcv**2 + (gMcvIflR**2*Me**4)/MMcv**2 - (2*gMcvIflL**2*Me**2*MIf**2)/MMcv**2 - (2*gMcvIflR**2*Me**2*MIf**2)/MMcv**2 + (gMcvIflL**2*MIf**4)/MMcv**2 + (gMcvIflR**2*MIf**4)/MMcv**2 - 2*gMcvIflL**2*MMcv**2 - 2*gMcvIflR**2*MMcv**2)*cmath.sqrt(Me**4 - 2*Me**2*MIf**2 + MIf**4 - 2*Me**2*MMcv**2 - 2*MIf**2*MMcv**2 + MMcv**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.p0,P.Mcf):'(((gp0McflA**2*Me**2)/4. + (gp0McflS**2*Me**2)/4. - (gp0McflA**2*Me*MMcf)/2. + (gp0McflS**2*Me*MMcf)/2. + (gp0McflA**2*MMcf**2)/4. + (gp0McflS**2*MMcf**2)/4. - (gp0McflA**2*Mp0**2)/4. - (gp0McflS**2*Mp0**2)/4.)*cmath.sqrt(Me**4 - 2*Me**2*MMcf**2 + MMcf**4 - 2*Me**2*Mp0**2 - 2*MMcf**2*Mp0**2 + Mp0**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.a,P.a):'(gHaa**2*MH**6)/(4.*cmath.pi*abs(MH)**3)',
                                  (P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.If,P.Mf__tilde__):'(((gHMfIfA**2*MH**2)/4. + (gHMfIfS**2*MH**2)/4. - (gHMfIfA**2*MIf**2)/4. - (gHMfIfS**2*MIf**2)/4. + (gHMfIfA**2*MIf*MMf)/2. - (gHMfIfS**2*MIf*MMf)/2. - (gHMfIfA**2*MMf**2)/4. - (gHMfIfS**2*MMf**2)/4.)*cmath.sqrt(MH**4 - 2*MH**2*MIf**2 + MIf**4 - 2*MH**2*MMf**2 - 2*MIf**2*MMf**2 + MMf**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Is,P.Ms):'(gMsIsH**2*vev**2*cmath.sqrt(MH**4 - 2*MH**2*MIs**2 + MIs**4 - 2*MH**2*MMs**2 - 2*MIs**2*MMs**2 + MMs**4))/(32.*cmath.pi**2*abs(MH)**3)',
                                  (P.Is,P.Mv):'((-2*gMvIsH**2*MH**2 - 2*gMvIsH**2*MIs**2 + (gMvIsH**2*MH**4)/MMv**2 - (2*gMvIsH**2*MH**2*MIs**2)/MMv**2 + (gMvIsH**2*MIs**4)/MMv**2 + gMvIsH**2*MMv**2)*cmath.sqrt(MH**4 - 2*MH**2*MIs**2 + MIs**4 - 2*MH**2*MMv**2 - 2*MIs**2*MMv**2 + MMv**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Is,P.p0):'(gp0IsH**2*vev**2*cmath.sqrt(MH**4 - 2*MH**2*MIs**2 + MIs**4 - 2*MH**2*Mp0**2 - 2*MIs**2*Mp0**2 + Mp0**4))/(32.*cmath.pi**2*abs(MH)**3)',
                                  (P.Iv,P.Ms):'((-2*gMsIvH**2*MH**2 + (gMsIvH**2*MH**4)/MIv**2 + gMsIvH**2*MIv**2 - 2*gMsIvH**2*MMs**2 - (2*gMsIvH**2*MH**2*MMs**2)/MIv**2 + (gMsIvH**2*MMs**4)/MIv**2)*cmath.sqrt(MH**4 - 2*MH**2*MIv**2 + MIv**4 - 2*MH**2*MMs**2 - 2*MIv**2*MMs**2 + MMs**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Iv,P.Mv):'(((5*gMvIvH**2*vev**2)/4. - (gMvIvH**2*MH**2*vev**2)/(4.*MIv**2) - (gMvIvH**2*MH**2*vev**2)/(4.*MMv**2) + (gMvIvH**2*MH**4*vev**2)/(8.*MIv**2*MMv**2) + (gMvIvH**2*MIv**2*vev**2)/(8.*MMv**2) + (gMvIvH**2*MMv**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MH**4 - 2*MH**2*MIv**2 + MIv**4 - 2*MH**2*MMv**2 - 2*MIv**2*MMv**2 + MMv**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Iv,P.p0):'((-2*gp0IvH**2*MH**2 + (gp0IvH**2*MH**4)/MIv**2 + gp0IvH**2*MIv**2 - 2*gp0IvH**2*Mp0**2 - (2*gp0IvH**2*MH**2*Mp0**2)/MIv**2 + (gp0IvH**2*Mp0**4)/MIv**2)*cmath.sqrt(MH**4 - 2*MH**2*MIv**2 + MIv**4 - 2*MH**2*Mp0**2 - 2*MIv**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Mf,P.If__tilde__):'(((gHMfIfA**2*MH**2)/4. + (gHMfIfS**2*MH**2)/4. - (gHMfIfA**2*MIf**2)/4. - (gHMfIfS**2*MIf**2)/4. + (gHMfIfA**2*MIf*MMf)/2. - (gHMfIfS**2*MIf*MMf)/2. - (gHMfIfA**2*MMf**2)/4. - (gHMfIfS**2*MMf**2)/4.)*cmath.sqrt(MH**4 - 2*MH**2*MIf**2 + MIf**4 - 2*MH**2*MMf**2 - 2*MIf**2*MMf**2 + MMf**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Ms,P.p0):'(gp0MsH**2*vev**2*cmath.sqrt(MH**4 - 2*MH**2*MMs**2 + MMs**4 - 2*MH**2*Mp0**2 - 2*MMs**2*Mp0**2 + Mp0**4))/(32.*cmath.pi**2*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Mv,P.p0):'((-2*gp0MvH**2*MH**2 + (gp0MvH**2*MH**4)/MMv**2 + gp0MvH**2*MMv**2 - 2*gp0MvH**2*Mp0**2 - (2*gp0MvH**2*MH**2*Mp0**2)/MMv**2 + (gp0MvH**2*Mp0**4)/MMv**2)*cmath.sqrt(MH**4 - 2*MH**2*MMv**2 + MMv**4 - 2*MH**2*Mp0**2 - 2*MMv**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_If = Decay(name = 'Decay_If',
                 particle = P.If,
                 partial_widths = {(P.H,P.Mf):'((-(gHMfIfA**2*MH**2)/4. - (gHMfIfS**2*MH**2)/4. + (gHMfIfA**2*MIf**2)/4. + (gHMfIfS**2*MIf**2)/4. - (gHMfIfA**2*MIf*MMf)/2. + (gHMfIfS**2*MIf*MMf)/2. + (gHMfIfA**2*MMf**2)/4. + (gHMfIfS**2*MMf**2)/4.)*cmath.sqrt(MH**4 - 2*MH**2*MIf**2 + MIf**4 - 2*MH**2*MMf**2 - 2*MIf**2*MMf**2 + MMf**4))/(32.*cmath.pi*abs(MIf)**3)',
                                   (P.Mcs__tilde__,P.e__minus__):'(((gMcsIflA**2*Me**2)/4. + (gMcsIflS**2*Me**2)/4. - (gMcsIflA**2*Me*MIf)/2. + (gMcsIflS**2*Me*MIf)/2. + (gMcsIflA**2*MIf**2)/4. + (gMcsIflS**2*MIf**2)/4. - (gMcsIflA**2*MMcs**2)/4. - (gMcsIflS**2*MMcs**2)/4.)*cmath.sqrt(Me**4 - 2*Me**2*MIf**2 + MIf**4 - 2*Me**2*MMcs**2 - 2*MIf**2*MMcs**2 + MMcs**4))/(32.*cmath.pi*abs(MIf)**3)',
                                   (P.Mcs__tilde__,P.mu__minus__):'(((gMcsIflA**2*MIf**2)/4. + (gMcsIflS**2*MIf**2)/4. - (gMcsIflA**2*MMcs**2)/4. - (gMcsIflS**2*MMcs**2)/4. - (gMcsIflA**2*MIf*MMU)/2. + (gMcsIflS**2*MIf*MMU)/2. + (gMcsIflA**2*MMU**2)/4. + (gMcsIflS**2*MMU**2)/4.)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcs**2 + MMcs**4 - 2*MIf**2*MMU**2 - 2*MMcs**2*MMU**2 + MMU**4))/(32.*cmath.pi*abs(MIf)**3)',
                                   (P.Mcs__tilde__,P.ta__minus__):'(((gMcsIflA**2*MIf**2)/4. + (gMcsIflS**2*MIf**2)/4. - (gMcsIflA**2*MMcs**2)/4. - (gMcsIflS**2*MMcs**2)/4. - (gMcsIflA**2*MIf*MTA)/2. + (gMcsIflS**2*MIf*MTA)/2. + (gMcsIflA**2*MTA**2)/4. + (gMcsIflS**2*MTA**2)/4.)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcs**2 + MMcs**4 - 2*MIf**2*MTA**2 - 2*MMcs**2*MTA**2 + MTA**4))/(32.*cmath.pi*abs(MIf)**3)',
                                   (P.Mcv__tilde__,P.e__minus__):'((gMcvIflL**2*Me**2 + gMcvIflR**2*Me**2 - 12*gMcvIflL*gMcvIflR*Me*MIf + gMcvIflL**2*MIf**2 + gMcvIflR**2*MIf**2 + (gMcvIflL**2*Me**4)/MMcv**2 + (gMcvIflR**2*Me**4)/MMcv**2 - (2*gMcvIflL**2*Me**2*MIf**2)/MMcv**2 - (2*gMcvIflR**2*Me**2*MIf**2)/MMcv**2 + (gMcvIflL**2*MIf**4)/MMcv**2 + (gMcvIflR**2*MIf**4)/MMcv**2 - 2*gMcvIflL**2*MMcv**2 - 2*gMcvIflR**2*MMcv**2)*cmath.sqrt(Me**4 - 2*Me**2*MIf**2 + MIf**4 - 2*Me**2*MMcv**2 - 2*MIf**2*MMcv**2 + MMcv**4))/(32.*cmath.pi*abs(MIf)**3)',
                                   (P.Mcv__tilde__,P.mu__minus__):'((gMcvIflL**2*MIf**2 + gMcvIflR**2*MIf**2 + (gMcvIflL**2*MIf**4)/MMcv**2 + (gMcvIflR**2*MIf**4)/MMcv**2 - 2*gMcvIflL**2*MMcv**2 - 2*gMcvIflR**2*MMcv**2 - 12*gMcvIflL*gMcvIflR*MIf*MMU + gMcvIflL**2*MMU**2 + gMcvIflR**2*MMU**2 - (2*gMcvIflL**2*MIf**2*MMU**2)/MMcv**2 - (2*gMcvIflR**2*MIf**2*MMU**2)/MMcv**2 + (gMcvIflL**2*MMU**4)/MMcv**2 + (gMcvIflR**2*MMU**4)/MMcv**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcv**2 + MMcv**4 - 2*MIf**2*MMU**2 - 2*MMcv**2*MMU**2 + MMU**4))/(32.*cmath.pi*abs(MIf)**3)',
                                   (P.Mcv__tilde__,P.ta__minus__):'((gMcvIflL**2*MIf**2 + gMcvIflR**2*MIf**2 + (gMcvIflL**2*MIf**4)/MMcv**2 + (gMcvIflR**2*MIf**4)/MMcv**2 - 2*gMcvIflL**2*MMcv**2 - 2*gMcvIflR**2*MMcv**2 - 12*gMcvIflL*gMcvIflR*MIf*MTA + gMcvIflL**2*MTA**2 + gMcvIflR**2*MTA**2 - (2*gMcvIflL**2*MIf**2*MTA**2)/MMcv**2 - (2*gMcvIflR**2*MIf**2*MTA**2)/MMcv**2 + (gMcvIflL**2*MTA**4)/MMcv**2 + (gMcvIflR**2*MTA**4)/MMcv**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcv**2 + MMcv**4 - 2*MIf**2*MTA**2 - 2*MMcv**2*MTA**2 + MTA**4))/(32.*cmath.pi*abs(MIf)**3)',
                                   (P.p0,P.Mf):'((gp0MfIfA**2*MIf**2 + gp0MfIfS**2*MIf**2 - 2*gp0MfIfA**2*MIf*MMf + 2*gp0MfIfS**2*MIf*MMf + gp0MfIfA**2*MMf**2 + gp0MfIfS**2*MMf**2 - gp0MfIfA**2*Mp0**2 - gp0MfIfS**2*Mp0**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMf**2 + MMf**4 - 2*MIf**2*Mp0**2 - 2*MMf**2*Mp0**2 + Mp0**4))/(32.*cmath.pi*abs(MIf)**3)',
                                   (P.W__plus__,P.Mcf):'((gMcfIfWL**2*MIf**2 + gMcfIfWR**2*MIf**2 - 12*gMcfIfWL*gMcfIfWR*MIf*MMcf + gMcfIfWL**2*MMcf**2 + gMcfIfWR**2*MMcf**2 + (gMcfIfWL**2*MIf**4)/MW**2 + (gMcfIfWR**2*MIf**4)/MW**2 - (2*gMcfIfWL**2*MIf**2*MMcf**2)/MW**2 - (2*gMcfIfWR**2*MIf**2*MMcf**2)/MW**2 + (gMcfIfWL**2*MMcf**4)/MW**2 + (gMcfIfWR**2*MMcf**4)/MW**2 - 2*gMcfIfWL**2*MW**2 - 2*gMcfIfWR**2*MW**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcf**2 + MMcf**4 - 2*MIf**2*MW**2 - 2*MMcf**2*MW**2 + MW**4))/(32.*cmath.pi*abs(MIf)**3)',
                                   (P.Z,P.Mf):'((gMfIfZL**2*MIf**2 + gMfIfZR**2*MIf**2 - 12*gMfIfZL*gMfIfZR*MIf*MMf + gMfIfZL**2*MMf**2 + gMfIfZR**2*MMf**2 + (gMfIfZL**2*MIf**4)/MZ**2 + (gMfIfZR**2*MIf**4)/MZ**2 - (2*gMfIfZL**2*MIf**2*MMf**2)/MZ**2 - (2*gMfIfZR**2*MIf**2*MMf**2)/MZ**2 + (gMfIfZL**2*MMf**4)/MZ**2 + (gMfIfZR**2*MMf**4)/MZ**2 - 2*gMfIfZL**2*MZ**2 - 2*gMfIfZR**2*MZ**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMf**2 + MMf**4 - 2*MIf**2*MZ**2 - 2*MMf**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MIf)**3)'})

Decay_Is = Decay(name = 'Decay_Is',
                 particle = P.Is,
                 partial_widths = {(P.e__minus__,P.Mcf__tilde__):'((-(gMcfIslA**2*Me**2)/4. - (gMcfIslS**2*Me**2)/4. + (gMcfIslA**2*MIs**2)/4. + (gMcfIslS**2*MIs**2)/4. + (gMcfIslA**2*Me*MMcf)/2. - (gMcfIslS**2*Me*MMcf)/2. - (gMcfIslA**2*MMcf**2)/4. - (gMcfIslS**2*MMcf**2)/4.)*cmath.sqrt(Me**4 - 2*Me**2*MIs**2 + MIs**4 - 2*Me**2*MMcf**2 - 2*MIs**2*MMcf**2 + MMcf**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.H,P.Ms):'(gMsIsH**2*vev**2*cmath.sqrt(MH**4 - 2*MH**2*MIs**2 + MIs**4 - 2*MH**2*MMs**2 - 2*MIs**2*MMs**2 + MMs**4))/(32.*cmath.pi**2*abs(MIs)**3)',
                                   (P.H,P.Mv):'((-2*gMvIsH**2*MH**2 - 2*gMvIsH**2*MIs**2 + (gMvIsH**2*MH**4)/MMv**2 - (2*gMvIsH**2*MH**2*MIs**2)/MMv**2 + (gMvIsH**2*MIs**4)/MMv**2 + gMvIsH**2*MMv**2)*cmath.sqrt(MH**4 - 2*MH**2*MIs**2 + MIs**4 - 2*MH**2*MMv**2 - 2*MIs**2*MMv**2 + MMv**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.H,P.p0):'(gp0IsH**2*vev**2*cmath.sqrt(MH**4 - 2*MH**2*MIs**2 + MIs**4 - 2*MH**2*Mp0**2 - 2*MIs**2*Mp0**2 + Mp0**4))/(32.*cmath.pi**2*abs(MIs)**3)',
                                   (P.Mcf,P.e__plus__):'((-(gMcfIslA**2*Me**2)/4. - (gMcfIslS**2*Me**2)/4. + (gMcfIslA**2*MIs**2)/4. + (gMcfIslS**2*MIs**2)/4. + (gMcfIslA**2*Me*MMcf)/2. - (gMcfIslS**2*Me*MMcf)/2. - (gMcfIslA**2*MMcf**2)/4. - (gMcfIslS**2*MMcf**2)/4.)*cmath.sqrt(Me**4 - 2*Me**2*MIs**2 + MIs**4 - 2*Me**2*MMcf**2 - 2*MIs**2*MMcf**2 + MMcf**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.Mcf,P.mu__plus__):'(((gMcfIslA**2*MIs**2)/4. + (gMcfIslS**2*MIs**2)/4. - (gMcfIslA**2*MMcf**2)/4. - (gMcfIslS**2*MMcf**2)/4. + (gMcfIslA**2*MMcf*MMU)/2. - (gMcfIslS**2*MMcf*MMU)/2. - (gMcfIslA**2*MMU**2)/4. - (gMcfIslS**2*MMU**2)/4.)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcf**2 + MMcf**4 - 2*MIs**2*MMU**2 - 2*MMcf**2*MMU**2 + MMU**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.Mcf,P.ta__plus__):'(((gMcfIslA**2*MIs**2)/4. + (gMcfIslS**2*MIs**2)/4. - (gMcfIslA**2*MMcf**2)/4. - (gMcfIslS**2*MMcf**2)/4. + (gMcfIslA**2*MMcf*MTA)/2. - (gMcfIslS**2*MMcf*MTA)/2. - (gMcfIslA**2*MTA**2)/4. - (gMcfIslS**2*MTA**2)/4.)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcf**2 + MMcf**4 - 2*MIs**2*MTA**2 - 2*MMcf**2*MTA**2 + MTA**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.Mcs,P.W__plus__):'((-8*gMcsIsW**2*MIs**2 - 8*gMcsIsW**2*MMcs**2 + (4*gMcsIsW**2*MIs**4)/MW**2 - (8*gMcsIsW**2*MIs**2*MMcs**2)/MW**2 + (4*gMcsIsW**2*MMcs**4)/MW**2 + 4*gMcsIsW**2*MW**2)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcs**2 + MMcs**4 - 2*MIs**2*MW**2 - 2*MMcs**2*MW**2 + MW**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.Mcs__tilde__,P.W__minus__):'((-8*gMcsIsW**2*MIs**2 - 8*gMcsIsW**2*MMcs**2 + (4*gMcsIsW**2*MIs**4)/MW**2 - (8*gMcsIsW**2*MIs**2*MMcs**2)/MW**2 + (4*gMcsIsW**2*MMcs**4)/MW**2 + 4*gMcsIsW**2*MW**2)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcs**2 + MMcs**4 - 2*MIs**2*MW**2 - 2*MMcs**2*MW**2 + MW**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.Mcv,P.W__plus__):'(((5*gMcvIsW**2*vev**2)/4. - (gMcvIsW**2*MIs**2*vev**2)/(4.*MMcv**2) - (gMcvIsW**2*MIs**2*vev**2)/(4.*MW**2) + (gMcvIsW**2*MIs**4*vev**2)/(8.*MMcv**2*MW**2) + (gMcvIsW**2*MMcv**2*vev**2)/(8.*MW**2) + (gMcvIsW**2*MW**2*vev**2)/(8.*MMcv**2))*cmath.sqrt(MIs**4 - 2*MIs**2*MMcv**2 + MMcv**4 - 2*MIs**2*MW**2 - 2*MMcv**2*MW**2 + MW**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.Mcv__tilde__,P.W__minus__):'(((5*gMcvIsW**2*vev**2)/4. - (gMcvIsW**2*MIs**2*vev**2)/(4.*MMcv**2) - (gMcvIsW**2*MIs**2*vev**2)/(4.*MW**2) + (gMcvIsW**2*MIs**4*vev**2)/(8.*MMcv**2*MW**2) + (gMcvIsW**2*MMcv**2*vev**2)/(8.*MW**2) + (gMcvIsW**2*MW**2*vev**2)/(8.*MMcv**2))*cmath.sqrt(MIs**4 - 2*MIs**2*MMcv**2 + MMcv**4 - 2*MIs**2*MW**2 - 2*MMcv**2*MW**2 + MW**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.Ms,P.p0):'(gp0MsIs**2*vev**2*cmath.sqrt(MIs**4 - 2*MIs**2*MMs**2 + MMs**4 - 2*MIs**2*Mp0**2 - 2*MMs**2*Mp0**2 + Mp0**4))/(32.*cmath.pi**2*abs(MIs)**3)',
                                   (P.Ms,P.Z):'((-2*gMsIsZ**2*MIs**2 - 2*gMsIsZ**2*MMs**2 + (gMsIsZ**2*MIs**4)/MZ**2 - (2*gMsIsZ**2*MIs**2*MMs**2)/MZ**2 + (gMsIsZ**2*MMs**4)/MZ**2 + gMsIsZ**2*MZ**2)*cmath.sqrt(MIs**4 - 2*MIs**2*MMs**2 + MMs**4 - 2*MIs**2*MZ**2 - 2*MMs**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.mu__minus__,P.Mcf__tilde__):'(((gMcfIslA**2*MIs**2)/4. + (gMcfIslS**2*MIs**2)/4. - (gMcfIslA**2*MMcf**2)/4. - (gMcfIslS**2*MMcf**2)/4. + (gMcfIslA**2*MMcf*MMU)/2. - (gMcfIslS**2*MMcf*MMU)/2. - (gMcfIslA**2*MMU**2)/4. - (gMcfIslS**2*MMU**2)/4.)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcf**2 + MMcf**4 - 2*MIs**2*MMU**2 - 2*MMcf**2*MMU**2 + MMU**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.Mv,P.p0):'((-2*gp0MvIs**2*MIs**2 + (gp0MvIs**2*MIs**4)/MMv**2 + gp0MvIs**2*MMv**2 - 2*gp0MvIs**2*Mp0**2 - (2*gp0MvIs**2*MIs**2*Mp0**2)/MMv**2 + (gp0MvIs**2*Mp0**4)/MMv**2)*cmath.sqrt(MIs**4 - 2*MIs**2*MMv**2 + MMv**4 - 2*MIs**2*Mp0**2 - 2*MMv**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.Mv,P.Z):'(((5*gMvIsZ**2*vev**2)/4. - (gMvIsZ**2*MIs**2*vev**2)/(4.*MMv**2) - (gMvIsZ**2*MIs**2*vev**2)/(4.*MZ**2) + (gMvIsZ**2*MIs**4*vev**2)/(8.*MMv**2*MZ**2) + (gMvIsZ**2*MMv**2*vev**2)/(8.*MZ**2) + (gMvIsZ**2*MZ**2*vev**2)/(8.*MMv**2))*cmath.sqrt(MIs**4 - 2*MIs**2*MMv**2 + MMv**4 - 2*MIs**2*MZ**2 - 2*MMv**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.p0,P.Z):'((-2*gp0IsZ**2*MIs**2 - 2*gp0IsZ**2*Mp0**2 + (gp0IsZ**2*MIs**4)/MZ**2 - (2*gp0IsZ**2*MIs**2*Mp0**2)/MZ**2 + (gp0IsZ**2*Mp0**4)/MZ**2 + gp0IsZ**2*MZ**2)*cmath.sqrt(MIs**4 - 2*MIs**2*Mp0**2 + Mp0**4 - 2*MIs**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(MIs)**3)',
                                   (P.ta__minus__,P.Mcf__tilde__):'(((gMcfIslA**2*MIs**2)/4. + (gMcfIslS**2*MIs**2)/4. - (gMcfIslA**2*MMcf**2)/4. - (gMcfIslS**2*MMcf**2)/4. + (gMcfIslA**2*MMcf*MTA)/2. - (gMcfIslS**2*MMcf*MTA)/2. - (gMcfIslA**2*MTA**2)/4. - (gMcfIslS**2*MTA**2)/4.)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcf**2 + MMcf**4 - 2*MIs**2*MTA**2 - 2*MMcf**2*MTA**2 + MTA**4))/(16.*cmath.pi*abs(MIs)**3)'})

Decay_Iv = Decay(name = 'Decay_Iv',
                 particle = P.Iv,
                 partial_widths = {(P.e__minus__,P.Mcf__tilde__):'((-(gMcfIvlL**2*Me**2) - gMcfIvlR**2*Me**2 - (gMcfIvlL**2*Me**4)/MIv**2 - (gMcfIvlR**2*Me**4)/MIv**2 + 2*gMcfIvlL**2*MIv**2 + 2*gMcfIvlR**2*MIv**2 + 12*gMcfIvlL*gMcfIvlR*Me*MMcf - gMcfIvlL**2*MMcf**2 - gMcfIvlR**2*MMcf**2 + (2*gMcfIvlL**2*Me**2*MMcf**2)/MIv**2 + (2*gMcfIvlR**2*Me**2*MMcf**2)/MIv**2 - (gMcfIvlL**2*MMcf**4)/MIv**2 - (gMcfIvlR**2*MMcf**4)/MIv**2)*cmath.sqrt(Me**4 - 2*Me**2*MIv**2 + MIv**4 - 2*Me**2*MMcf**2 - 2*MIv**2*MMcf**2 + MMcf**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.H,P.Ms):'((-2*gMsIvH**2*MH**2 + (gMsIvH**2*MH**4)/MIv**2 + gMsIvH**2*MIv**2 - 2*gMsIvH**2*MMs**2 - (2*gMsIvH**2*MH**2*MMs**2)/MIv**2 + (gMsIvH**2*MMs**4)/MIv**2)*cmath.sqrt(MH**4 - 2*MH**2*MIv**2 + MIv**4 - 2*MH**2*MMs**2 - 2*MIv**2*MMs**2 + MMs**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.H,P.Mv):'(((5*gMvIvH**2*vev**2)/4. - (gMvIvH**2*MH**2*vev**2)/(4.*MIv**2) - (gMvIvH**2*MH**2*vev**2)/(4.*MMv**2) + (gMvIvH**2*MH**4*vev**2)/(8.*MIv**2*MMv**2) + (gMvIvH**2*MIv**2*vev**2)/(8.*MMv**2) + (gMvIvH**2*MMv**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MH**4 - 2*MH**2*MIv**2 + MIv**4 - 2*MH**2*MMv**2 - 2*MIv**2*MMv**2 + MMv**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.H,P.p0):'((-2*gp0IvH**2*MH**2 + (gp0IvH**2*MH**4)/MIv**2 + gp0IvH**2*MIv**2 - 2*gp0IvH**2*Mp0**2 - (2*gp0IvH**2*MH**2*Mp0**2)/MIv**2 + (gp0IvH**2*Mp0**4)/MIv**2)*cmath.sqrt(MH**4 - 2*MH**2*MIv**2 + MIv**4 - 2*MH**2*Mp0**2 - 2*MIv**2*Mp0**2 + Mp0**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.Mcf,P.e__plus__):'((-(gMcfIvlL**2*Me**2) - gMcfIvlR**2*Me**2 - (gMcfIvlL**2*Me**4)/MIv**2 - (gMcfIvlR**2*Me**4)/MIv**2 + 2*gMcfIvlL**2*MIv**2 + 2*gMcfIvlR**2*MIv**2 + 12*gMcfIvlL*gMcfIvlR*Me*MMcf - gMcfIvlL**2*MMcf**2 - gMcfIvlR**2*MMcf**2 + (2*gMcfIvlL**2*Me**2*MMcf**2)/MIv**2 + (2*gMcfIvlR**2*Me**2*MMcf**2)/MIv**2 - (gMcfIvlL**2*MMcf**4)/MIv**2 - (gMcfIvlR**2*MMcf**4)/MIv**2)*cmath.sqrt(Me**4 - 2*Me**2*MIv**2 + MIv**4 - 2*Me**2*MMcf**2 - 2*MIv**2*MMcf**2 + MMcf**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.Mcf,P.mu__plus__):'((2*gMcfIvlL**2*MIv**2 + 2*gMcfIvlR**2*MIv**2 - gMcfIvlL**2*MMcf**2 - gMcfIvlR**2*MMcf**2 - (gMcfIvlL**2*MMcf**4)/MIv**2 - (gMcfIvlR**2*MMcf**4)/MIv**2 + 12*gMcfIvlL*gMcfIvlR*MMcf*MMU - gMcfIvlL**2*MMU**2 - gMcfIvlR**2*MMU**2 + (2*gMcfIvlL**2*MMcf**2*MMU**2)/MIv**2 + (2*gMcfIvlR**2*MMcf**2*MMU**2)/MIv**2 - (gMcfIvlL**2*MMU**4)/MIv**2 - (gMcfIvlR**2*MMU**4)/MIv**2)*cmath.sqrt(MIv**4 - 2*MIv**2*MMcf**2 + MMcf**4 - 2*MIv**2*MMU**2 - 2*MMcf**2*MMU**2 + MMU**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.Mcf,P.ta__plus__):'((2*gMcfIvlL**2*MIv**2 + 2*gMcfIvlR**2*MIv**2 - gMcfIvlL**2*MMcf**2 - gMcfIvlR**2*MMcf**2 - (gMcfIvlL**2*MMcf**4)/MIv**2 - (gMcfIvlR**2*MMcf**4)/MIv**2 + 12*gMcfIvlL*gMcfIvlR*MMcf*MTA - gMcfIvlL**2*MTA**2 - gMcfIvlR**2*MTA**2 + (2*gMcfIvlL**2*MMcf**2*MTA**2)/MIv**2 + (2*gMcfIvlR**2*MMcf**2*MTA**2)/MIv**2 - (gMcfIvlL**2*MTA**4)/MIv**2 - (gMcfIvlR**2*MTA**4)/MIv**2)*cmath.sqrt(MIv**4 - 2*MIv**2*MMcf**2 + MMcf**4 - 2*MIv**2*MTA**2 - 2*MMcf**2*MTA**2 + MTA**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.Mcs,P.W__plus__):'(((5*gMcsIvW**2*vev**2)/4. - (gMcsIvW**2*MMcs**2*vev**2)/(4.*MIv**2) + (gMcsIvW**2*MIv**2*vev**2)/(8.*MW**2) - (gMcsIvW**2*MMcs**2*vev**2)/(4.*MW**2) + (gMcsIvW**2*MMcs**4*vev**2)/(8.*MIv**2*MW**2) + (gMcsIvW**2*MW**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMcs**2 + MMcs**4 - 2*MIv**2*MW**2 - 2*MMcs**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.Mcs__tilde__,P.W__minus__):'(((5*gMcsIvW**2*vev**2)/4. - (gMcsIvW**2*MMcs**2*vev**2)/(4.*MIv**2) + (gMcsIvW**2*MIv**2*vev**2)/(8.*MW**2) - (gMcsIvW**2*MMcs**2*vev**2)/(4.*MW**2) + (gMcsIvW**2*MMcs**4*vev**2)/(8.*MIv**2*MW**2) + (gMcsIvW**2*MW**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMcs**2 + MMcs**4 - 2*MIv**2*MW**2 - 2*MMcs**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.Mcv,P.W__plus__):'((-8*gMcvIvW**2*MIv**2 + (2*gMcvIvW**2*MIv**4)/MMcv**2 - 8*gMcvIvW**2*MMcv**2 + (2*gMcvIvW**2*MMcv**4)/MIv**2 + (2*gMcvIvW**2*MIv**4)/MW**2 + (gMcvIvW**2*MIv**6)/(4.*MMcv**2*MW**2) - (9*gMcvIvW**2*MIv**2*MMcv**2)/(2.*MW**2) + (2*gMcvIvW**2*MMcv**4)/MW**2 + (gMcvIvW**2*MMcv**6)/(4.*MIv**2*MW**2) - 8*gMcvIvW**2*MW**2 - (9*gMcvIvW**2*MIv**2*MW**2)/(2.*MMcv**2) - (9*gMcvIvW**2*MMcv**2*MW**2)/(2.*MIv**2) + (2*gMcvIvW**2*MW**4)/MIv**2 + (2*gMcvIvW**2*MW**4)/MMcv**2 + (gMcvIvW**2*MW**6)/(4.*MIv**2*MMcv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMcv**2 + MMcv**4 - 2*MIv**2*MW**2 - 2*MMcv**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.Mcv__tilde__,P.W__minus__):'((-8*gMcvIvW**2*MIv**2 + (2*gMcvIvW**2*MIv**4)/MMcv**2 - 8*gMcvIvW**2*MMcv**2 + (2*gMcvIvW**2*MMcv**4)/MIv**2 + (2*gMcvIvW**2*MIv**4)/MW**2 + (gMcvIvW**2*MIv**6)/(4.*MMcv**2*MW**2) - (9*gMcvIvW**2*MIv**2*MMcv**2)/(2.*MW**2) + (2*gMcvIvW**2*MMcv**4)/MW**2 + (gMcvIvW**2*MMcv**6)/(4.*MIv**2*MW**2) - 8*gMcvIvW**2*MW**2 - (9*gMcvIvW**2*MIv**2*MW**2)/(2.*MMcv**2) - (9*gMcvIvW**2*MMcv**2*MW**2)/(2.*MIv**2) + (2*gMcvIvW**2*MW**4)/MIv**2 + (2*gMcvIvW**2*MW**4)/MMcv**2 + (gMcvIvW**2*MW**6)/(4.*MIv**2*MMcv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMcv**2 + MMcv**4 - 2*MIv**2*MW**2 - 2*MMcv**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.Ms,P.p0):'((gp0MsIv**2*MIv**2 - 2*gp0MsIv**2*MMs**2 + (gp0MsIv**2*MMs**4)/MIv**2 - 2*gp0MsIv**2*Mp0**2 - (2*gp0MsIv**2*MMs**2*Mp0**2)/MIv**2 + (gp0MsIv**2*Mp0**4)/MIv**2)*cmath.sqrt(MIv**4 - 2*MIv**2*MMs**2 + MMs**4 - 2*MIv**2*Mp0**2 - 2*MMs**2*Mp0**2 + Mp0**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.Ms,P.Z):'(((5*gMsIvZ**2*vev**2)/4. - (gMsIvZ**2*MMs**2*vev**2)/(4.*MIv**2) + (gMsIvZ**2*MIv**2*vev**2)/(8.*MZ**2) - (gMsIvZ**2*MMs**2*vev**2)/(4.*MZ**2) + (gMsIvZ**2*MMs**4*vev**2)/(8.*MIv**2*MZ**2) + (gMsIvZ**2*MZ**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMs**2 + MMs**4 - 2*MIv**2*MZ**2 - 2*MMs**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.mu__minus__,P.Mcf__tilde__):'((2*gMcfIvlL**2*MIv**2 + 2*gMcfIvlR**2*MIv**2 - gMcfIvlL**2*MMcf**2 - gMcfIvlR**2*MMcf**2 - (gMcfIvlL**2*MMcf**4)/MIv**2 - (gMcfIvlR**2*MMcf**4)/MIv**2 + 12*gMcfIvlL*gMcfIvlR*MMcf*MMU - gMcfIvlL**2*MMU**2 - gMcfIvlR**2*MMU**2 + (2*gMcfIvlL**2*MMcf**2*MMU**2)/MIv**2 + (2*gMcfIvlR**2*MMcf**2*MMU**2)/MIv**2 - (gMcfIvlL**2*MMU**4)/MIv**2 - (gMcfIvlR**2*MMU**4)/MIv**2)*cmath.sqrt(MIv**4 - 2*MIv**2*MMcf**2 + MMcf**4 - 2*MIv**2*MMU**2 - 2*MMcf**2*MMU**2 + MMU**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.Mv,P.p0):'(((5*gp0MvIv**2*vev**2)/4. + (gp0MvIv**2*MIv**2*vev**2)/(8.*MMv**2) + (gp0MvIv**2*MMv**2*vev**2)/(8.*MIv**2) - (gp0MvIv**2*Mp0**2*vev**2)/(4.*MIv**2) - (gp0MvIv**2*Mp0**2*vev**2)/(4.*MMv**2) + (gp0MvIv**2*Mp0**4*vev**2)/(8.*MIv**2*MMv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMv**2 + MMv**4 - 2*MIv**2*Mp0**2 - 2*MMv**2*Mp0**2 + Mp0**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.Mv,P.Z):'((-8*gMvIvZ**2*MIv**2 + (2*gMvIvZ**2*MIv**4)/MMv**2 - 8*gMvIvZ**2*MMv**2 + (2*gMvIvZ**2*MMv**4)/MIv**2 + (2*gMvIvZ**2*MIv**4)/MZ**2 + (gMvIvZ**2*MIv**6)/(4.*MMv**2*MZ**2) - (9*gMvIvZ**2*MIv**2*MMv**2)/(2.*MZ**2) + (2*gMvIvZ**2*MMv**4)/MZ**2 + (gMvIvZ**2*MMv**6)/(4.*MIv**2*MZ**2) - 8*gMvIvZ**2*MZ**2 - (9*gMvIvZ**2*MIv**2*MZ**2)/(2.*MMv**2) - (9*gMvIvZ**2*MMv**2*MZ**2)/(2.*MIv**2) + (2*gMvIvZ**2*MZ**4)/MIv**2 + (2*gMvIvZ**2*MZ**4)/MMv**2 + (gMvIvZ**2*MZ**6)/(4.*MIv**2*MMv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMv**2 + MMv**4 - 2*MIv**2*MZ**2 - 2*MMv**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.p0,P.Z):'(((5*gp0IvZ**2*vev**2)/4. - (gp0IvZ**2*Mp0**2*vev**2)/(4.*MIv**2) + (gp0IvZ**2*MIv**2*vev**2)/(8.*MZ**2) - (gp0IvZ**2*Mp0**2*vev**2)/(4.*MZ**2) + (gp0IvZ**2*Mp0**4*vev**2)/(8.*MIv**2*MZ**2) + (gp0IvZ**2*MZ**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*Mp0**2 + Mp0**4 - 2*MIv**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MIv)**3)',
                                   (P.ta__minus__,P.Mcf__tilde__):'((2*gMcfIvlL**2*MIv**2 + 2*gMcfIvlR**2*MIv**2 - gMcfIvlL**2*MMcf**2 - gMcfIvlR**2*MMcf**2 - (gMcfIvlL**2*MMcf**4)/MIv**2 - (gMcfIvlR**2*MMcf**4)/MIv**2 + 12*gMcfIvlL*gMcfIvlR*MMcf*MTA - gMcfIvlL**2*MTA**2 - gMcfIvlR**2*MTA**2 + (2*gMcfIvlL**2*MMcf**2*MTA**2)/MIv**2 + (2*gMcfIvlR**2*MMcf**2*MTA**2)/MIv**2 - (gMcfIvlL**2*MTA**4)/MIv**2 - (gMcfIvlR**2*MTA**4)/MIv**2)*cmath.sqrt(MIv**4 - 2*MIv**2*MMcf**2 + MMcf**4 - 2*MIv**2*MTA**2 - 2*MMcf**2*MTA**2 + MTA**4))/(48.*cmath.pi*abs(MIv)**3)'})

Decay_Mcf = Decay(name = 'Decay_Mcf',
                  particle = P.Mcf,
                  partial_widths = {(P.Is,P.e__minus__):'(((gMcfIslA**2*Me**2)/4. + (gMcfIslS**2*Me**2)/4. - (gMcfIslA**2*MIs**2)/4. - (gMcfIslS**2*MIs**2)/4. - (gMcfIslA**2*Me*MMcf)/2. + (gMcfIslS**2*Me*MMcf)/2. + (gMcfIslA**2*MMcf**2)/4. + (gMcfIslS**2*MMcf**2)/4.)*cmath.sqrt(Me**4 - 2*Me**2*MIs**2 + MIs**4 - 2*Me**2*MMcf**2 - 2*MIs**2*MMcf**2 + MMcf**4))/(32.*cmath.pi*abs(MMcf)**3)',
                                    (P.Is,P.mu__minus__):'((-(gMcfIslA**2*MIs**2)/4. - (gMcfIslS**2*MIs**2)/4. + (gMcfIslA**2*MMcf**2)/4. + (gMcfIslS**2*MMcf**2)/4. - (gMcfIslA**2*MMcf*MMU)/2. + (gMcfIslS**2*MMcf*MMU)/2. + (gMcfIslA**2*MMU**2)/4. + (gMcfIslS**2*MMU**2)/4.)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcf**2 + MMcf**4 - 2*MIs**2*MMU**2 - 2*MMcf**2*MMU**2 + MMU**4))/(32.*cmath.pi*abs(MMcf)**3)',
                                    (P.Is,P.ta__minus__):'((-(gMcfIslA**2*MIs**2)/4. - (gMcfIslS**2*MIs**2)/4. + (gMcfIslA**2*MMcf**2)/4. + (gMcfIslS**2*MMcf**2)/4. - (gMcfIslA**2*MMcf*MTA)/2. + (gMcfIslS**2*MMcf*MTA)/2. + (gMcfIslA**2*MTA**2)/4. + (gMcfIslS**2*MTA**2)/4.)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcf**2 + MMcf**4 - 2*MIs**2*MTA**2 - 2*MMcf**2*MTA**2 + MTA**4))/(32.*cmath.pi*abs(MMcf)**3)',
                                    (P.Iv,P.e__minus__):'((gMcfIvlL**2*Me**2 + gMcfIvlR**2*Me**2 + (gMcfIvlL**2*Me**4)/MIv**2 + (gMcfIvlR**2*Me**4)/MIv**2 - 2*gMcfIvlL**2*MIv**2 - 2*gMcfIvlR**2*MIv**2 - 12*gMcfIvlL*gMcfIvlR*Me*MMcf + gMcfIvlL**2*MMcf**2 + gMcfIvlR**2*MMcf**2 - (2*gMcfIvlL**2*Me**2*MMcf**2)/MIv**2 - (2*gMcfIvlR**2*Me**2*MMcf**2)/MIv**2 + (gMcfIvlL**2*MMcf**4)/MIv**2 + (gMcfIvlR**2*MMcf**4)/MIv**2)*cmath.sqrt(Me**4 - 2*Me**2*MIv**2 + MIv**4 - 2*Me**2*MMcf**2 - 2*MIv**2*MMcf**2 + MMcf**4))/(32.*cmath.pi*abs(MMcf)**3)',
                                    (P.Iv,P.mu__minus__):'((-2*gMcfIvlL**2*MIv**2 - 2*gMcfIvlR**2*MIv**2 + gMcfIvlL**2*MMcf**2 + gMcfIvlR**2*MMcf**2 + (gMcfIvlL**2*MMcf**4)/MIv**2 + (gMcfIvlR**2*MMcf**4)/MIv**2 - 12*gMcfIvlL*gMcfIvlR*MMcf*MMU + gMcfIvlL**2*MMU**2 + gMcfIvlR**2*MMU**2 - (2*gMcfIvlL**2*MMcf**2*MMU**2)/MIv**2 - (2*gMcfIvlR**2*MMcf**2*MMU**2)/MIv**2 + (gMcfIvlL**2*MMU**4)/MIv**2 + (gMcfIvlR**2*MMU**4)/MIv**2)*cmath.sqrt(MIv**4 - 2*MIv**2*MMcf**2 + MMcf**4 - 2*MIv**2*MMU**2 - 2*MMcf**2*MMU**2 + MMU**4))/(32.*cmath.pi*abs(MMcf)**3)',
                                    (P.Iv,P.ta__minus__):'((-2*gMcfIvlL**2*MIv**2 - 2*gMcfIvlR**2*MIv**2 + gMcfIvlL**2*MMcf**2 + gMcfIvlR**2*MMcf**2 + (gMcfIvlL**2*MMcf**4)/MIv**2 + (gMcfIvlR**2*MMcf**4)/MIv**2 - 12*gMcfIvlL*gMcfIvlR*MMcf*MTA + gMcfIvlL**2*MTA**2 + gMcfIvlR**2*MTA**2 - (2*gMcfIvlL**2*MMcf**2*MTA**2)/MIv**2 - (2*gMcfIvlR**2*MMcf**2*MTA**2)/MIv**2 + (gMcfIvlL**2*MTA**4)/MIv**2 + (gMcfIvlR**2*MTA**4)/MIv**2)*cmath.sqrt(MIv**4 - 2*MIv**2*MMcf**2 + MMcf**4 - 2*MIv**2*MTA**2 - 2*MMcf**2*MTA**2 + MTA**4))/(32.*cmath.pi*abs(MMcf)**3)',
                                    (P.p0,P.e__minus__):'(((gp0McflA**2*Me**2)/4. + (gp0McflS**2*Me**2)/4. - (gp0McflA**2*Me*MMcf)/2. + (gp0McflS**2*Me*MMcf)/2. + (gp0McflA**2*MMcf**2)/4. + (gp0McflS**2*MMcf**2)/4. - (gp0McflA**2*Mp0**2)/4. - (gp0McflS**2*Mp0**2)/4.)*cmath.sqrt(Me**4 - 2*Me**2*MMcf**2 + MMcf**4 - 2*Me**2*Mp0**2 - 2*MMcf**2*Mp0**2 + Mp0**4))/(32.*cmath.pi*abs(MMcf)**3)',
                                    (P.p0,P.mu__minus__):'(((gp0McflA**2*MMcf**2)/4. + (gp0McflS**2*MMcf**2)/4. - (gp0McflA**2*MMcf*MMU)/2. + (gp0McflS**2*MMcf*MMU)/2. + (gp0McflA**2*MMU**2)/4. + (gp0McflS**2*MMU**2)/4. - (gp0McflA**2*Mp0**2)/4. - (gp0McflS**2*Mp0**2)/4.)*cmath.sqrt(MMcf**4 - 2*MMcf**2*MMU**2 + MMU**4 - 2*MMcf**2*Mp0**2 - 2*MMU**2*Mp0**2 + Mp0**4))/(32.*cmath.pi*abs(MMcf)**3)',
                                    (P.p0,P.ta__minus__):'(((gp0McflA**2*MMcf**2)/4. + (gp0McflS**2*MMcf**2)/4. - (gp0McflA**2*Mp0**2)/4. - (gp0McflS**2*Mp0**2)/4. - (gp0McflA**2*MMcf*MTA)/2. + (gp0McflS**2*MMcf*MTA)/2. + (gp0McflA**2*MTA**2)/4. + (gp0McflS**2*MTA**2)/4.)*cmath.sqrt(MMcf**4 - 2*MMcf**2*Mp0**2 + Mp0**4 - 2*MMcf**2*MTA**2 - 2*Mp0**2*MTA**2 + MTA**4))/(32.*cmath.pi*abs(MMcf)**3)',
                                    (P.W__minus__,P.If):'((gMcfIfWL**2*MIf**2 + gMcfIfWR**2*MIf**2 - 12*gMcfIfWL*gMcfIfWR*MIf*MMcf + gMcfIfWL**2*MMcf**2 + gMcfIfWR**2*MMcf**2 + (gMcfIfWL**2*MIf**4)/MW**2 + (gMcfIfWR**2*MIf**4)/MW**2 - (2*gMcfIfWL**2*MIf**2*MMcf**2)/MW**2 - (2*gMcfIfWR**2*MIf**2*MMcf**2)/MW**2 + (gMcfIfWL**2*MMcf**4)/MW**2 + (gMcfIfWR**2*MMcf**4)/MW**2 - 2*gMcfIfWL**2*MW**2 - 2*gMcfIfWR**2*MW**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcf**2 + MMcf**4 - 2*MIf**2*MW**2 - 2*MMcf**2*MW**2 + MW**4))/(32.*cmath.pi*abs(MMcf)**3)'})

Decay_Mcs = Decay(name = 'Decay_Mcs',
                  particle = P.Mcs,
                  partial_widths = {(P.e__minus__,P.If__tilde__):'((-(gMcsIflA**2*Me**2)/4. - (gMcsIflS**2*Me**2)/4. + (gMcsIflA**2*Me*MIf)/2. - (gMcsIflS**2*Me*MIf)/2. - (gMcsIflA**2*MIf**2)/4. - (gMcsIflS**2*MIf**2)/4. + (gMcsIflA**2*MMcs**2)/4. + (gMcsIflS**2*MMcs**2)/4.)*cmath.sqrt(Me**4 - 2*Me**2*MIf**2 + MIf**4 - 2*Me**2*MMcs**2 - 2*MIf**2*MMcs**2 + MMcs**4))/(16.*cmath.pi*abs(MMcs)**3)',
                                    (P.Is,P.W__minus__):'((-8*gMcsIsW**2*MIs**2 - 8*gMcsIsW**2*MMcs**2 + (4*gMcsIsW**2*MIs**4)/MW**2 - (8*gMcsIsW**2*MIs**2*MMcs**2)/MW**2 + (4*gMcsIsW**2*MMcs**4)/MW**2 + 4*gMcsIsW**2*MW**2)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcs**2 + MMcs**4 - 2*MIs**2*MW**2 - 2*MMcs**2*MW**2 + MW**4))/(16.*cmath.pi*abs(MMcs)**3)',
                                    (P.Iv,P.W__minus__):'(((5*gMcsIvW**2*vev**2)/4. - (gMcsIvW**2*MMcs**2*vev**2)/(4.*MIv**2) + (gMcsIvW**2*MIv**2*vev**2)/(8.*MW**2) - (gMcsIvW**2*MMcs**2*vev**2)/(4.*MW**2) + (gMcsIvW**2*MMcs**4*vev**2)/(8.*MIv**2*MW**2) + (gMcsIvW**2*MW**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMcs**2 + MMcs**4 - 2*MIv**2*MW**2 - 2*MMcs**2*MW**2 + MW**4))/(16.*cmath.pi*abs(MMcs)**3)',
                                    (P.mu__minus__,P.If__tilde__):'((-(gMcsIflA**2*MIf**2)/4. - (gMcsIflS**2*MIf**2)/4. + (gMcsIflA**2*MMcs**2)/4. + (gMcsIflS**2*MMcs**2)/4. + (gMcsIflA**2*MIf*MMU)/2. - (gMcsIflS**2*MIf*MMU)/2. - (gMcsIflA**2*MMU**2)/4. - (gMcsIflS**2*MMU**2)/4.)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcs**2 + MMcs**4 - 2*MIf**2*MMU**2 - 2*MMcs**2*MMU**2 + MMU**4))/(16.*cmath.pi*abs(MMcs)**3)',
                                    (P.p0,P.W__minus__):'((-2*gp0McsW**2*MMcs**2 - 2*gp0McsW**2*Mp0**2 + (gp0McsW**2*MMcs**4)/MW**2 - (2*gp0McsW**2*MMcs**2*Mp0**2)/MW**2 + (gp0McsW**2*Mp0**4)/MW**2 + gp0McsW**2*MW**2)*cmath.sqrt(MMcs**4 - 2*MMcs**2*Mp0**2 + Mp0**4 - 2*MMcs**2*MW**2 - 2*Mp0**2*MW**2 + MW**4))/(16.*cmath.pi*abs(MMcs)**3)',
                                    (P.ta__minus__,P.If__tilde__):'((-(gMcsIflA**2*MIf**2)/4. - (gMcsIflS**2*MIf**2)/4. + (gMcsIflA**2*MMcs**2)/4. + (gMcsIflS**2*MMcs**2)/4. + (gMcsIflA**2*MIf*MTA)/2. - (gMcsIflS**2*MIf*MTA)/2. - (gMcsIflA**2*MTA**2)/4. - (gMcsIflS**2*MTA**2)/4.)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcs**2 + MMcs**4 - 2*MIf**2*MTA**2 - 2*MMcs**2*MTA**2 + MTA**4))/(16.*cmath.pi*abs(MMcs)**3)'})

Decay_Mcv = Decay(name = 'Decay_Mcv',
                  particle = P.Mcv,
                  partial_widths = {(P.e__minus__,P.If__tilde__):'((-(gMcvIflL**2*Me**2) - gMcvIflR**2*Me**2 + 12*gMcvIflL*gMcvIflR*Me*MIf - gMcvIflL**2*MIf**2 - gMcvIflR**2*MIf**2 - (gMcvIflL**2*Me**4)/MMcv**2 - (gMcvIflR**2*Me**4)/MMcv**2 + (2*gMcvIflL**2*Me**2*MIf**2)/MMcv**2 + (2*gMcvIflR**2*Me**2*MIf**2)/MMcv**2 - (gMcvIflL**2*MIf**4)/MMcv**2 - (gMcvIflR**2*MIf**4)/MMcv**2 + 2*gMcvIflL**2*MMcv**2 + 2*gMcvIflR**2*MMcv**2)*cmath.sqrt(Me**4 - 2*Me**2*MIf**2 + MIf**4 - 2*Me**2*MMcv**2 - 2*MIf**2*MMcv**2 + MMcv**4))/(48.*cmath.pi*abs(MMcv)**3)',
                                    (P.Is,P.W__minus__):'(((5*gMcvIsW**2*vev**2)/4. - (gMcvIsW**2*MIs**2*vev**2)/(4.*MMcv**2) - (gMcvIsW**2*MIs**2*vev**2)/(4.*MW**2) + (gMcvIsW**2*MIs**4*vev**2)/(8.*MMcv**2*MW**2) + (gMcvIsW**2*MMcv**2*vev**2)/(8.*MW**2) + (gMcvIsW**2*MW**2*vev**2)/(8.*MMcv**2))*cmath.sqrt(MIs**4 - 2*MIs**2*MMcv**2 + MMcv**4 - 2*MIs**2*MW**2 - 2*MMcv**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MMcv)**3)',
                                    (P.Iv,P.W__minus__):'((-8*gMcvIvW**2*MIv**2 + (2*gMcvIvW**2*MIv**4)/MMcv**2 - 8*gMcvIvW**2*MMcv**2 + (2*gMcvIvW**2*MMcv**4)/MIv**2 + (2*gMcvIvW**2*MIv**4)/MW**2 + (gMcvIvW**2*MIv**6)/(4.*MMcv**2*MW**2) - (9*gMcvIvW**2*MIv**2*MMcv**2)/(2.*MW**2) + (2*gMcvIvW**2*MMcv**4)/MW**2 + (gMcvIvW**2*MMcv**6)/(4.*MIv**2*MW**2) - 8*gMcvIvW**2*MW**2 - (9*gMcvIvW**2*MIv**2*MW**2)/(2.*MMcv**2) - (9*gMcvIvW**2*MMcv**2*MW**2)/(2.*MIv**2) + (2*gMcvIvW**2*MW**4)/MIv**2 + (2*gMcvIvW**2*MW**4)/MMcv**2 + (gMcvIvW**2*MW**6)/(4.*MIv**2*MMcv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMcv**2 + MMcv**4 - 2*MIv**2*MW**2 - 2*MMcv**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MMcv)**3)',
                                    (P.mu__minus__,P.If__tilde__):'((-(gMcvIflL**2*MIf**2) - gMcvIflR**2*MIf**2 - (gMcvIflL**2*MIf**4)/MMcv**2 - (gMcvIflR**2*MIf**4)/MMcv**2 + 2*gMcvIflL**2*MMcv**2 + 2*gMcvIflR**2*MMcv**2 + 12*gMcvIflL*gMcvIflR*MIf*MMU - gMcvIflL**2*MMU**2 - gMcvIflR**2*MMU**2 + (2*gMcvIflL**2*MIf**2*MMU**2)/MMcv**2 + (2*gMcvIflR**2*MIf**2*MMU**2)/MMcv**2 - (gMcvIflL**2*MMU**4)/MMcv**2 - (gMcvIflR**2*MMU**4)/MMcv**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcv**2 + MMcv**4 - 2*MIf**2*MMU**2 - 2*MMcv**2*MMU**2 + MMU**4))/(48.*cmath.pi*abs(MMcv)**3)',
                                    (P.p0,P.W__minus__):'(((5*gp0McvW**2*vev**2)/4. - (gp0McvW**2*Mp0**2*vev**2)/(4.*MMcv**2) + (gp0McvW**2*MMcv**2*vev**2)/(8.*MW**2) - (gp0McvW**2*Mp0**2*vev**2)/(4.*MW**2) + (gp0McvW**2*Mp0**4*vev**2)/(8.*MMcv**2*MW**2) + (gp0McvW**2*MW**2*vev**2)/(8.*MMcv**2))*cmath.sqrt(MMcv**4 - 2*MMcv**2*Mp0**2 + Mp0**4 - 2*MMcv**2*MW**2 - 2*Mp0**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MMcv)**3)',
                                    (P.ta__minus__,P.If__tilde__):'((-(gMcvIflL**2*MIf**2) - gMcvIflR**2*MIf**2 - (gMcvIflL**2*MIf**4)/MMcv**2 - (gMcvIflR**2*MIf**4)/MMcv**2 + 2*gMcvIflL**2*MMcv**2 + 2*gMcvIflR**2*MMcv**2 + 12*gMcvIflL*gMcvIflR*MIf*MTA - gMcvIflL**2*MTA**2 - gMcvIflR**2*MTA**2 + (2*gMcvIflL**2*MIf**2*MTA**2)/MMcv**2 + (2*gMcvIflR**2*MIf**2*MTA**2)/MMcv**2 - (gMcvIflL**2*MTA**4)/MMcv**2 - (gMcvIflR**2*MTA**4)/MMcv**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcv**2 + MMcv**4 - 2*MIf**2*MTA**2 - 2*MMcv**2*MTA**2 + MTA**4))/(48.*cmath.pi*abs(MMcv)**3)'})

Decay_Mf = Decay(name = 'Decay_Mf',
                 particle = P.Mf,
                 partial_widths = {(P.H,P.If):'((-(gHMfIfA**2*MH**2)/4. - (gHMfIfS**2*MH**2)/4. + (gHMfIfA**2*MIf**2)/4. + (gHMfIfS**2*MIf**2)/4. - (gHMfIfA**2*MIf*MMf)/2. + (gHMfIfS**2*MIf*MMf)/2. + (gHMfIfA**2*MMf**2)/4. + (gHMfIfS**2*MMf**2)/4.)*cmath.sqrt(MH**4 - 2*MH**2*MIf**2 + MIf**4 - 2*MH**2*MMf**2 - 2*MIf**2*MMf**2 + MMf**4))/(32.*cmath.pi*abs(MMf)**3)',
                                   (P.p0,P.If):'((gp0MfIfA**2*MIf**2 + gp0MfIfS**2*MIf**2 - 2*gp0MfIfA**2*MIf*MMf + 2*gp0MfIfS**2*MIf*MMf + gp0MfIfA**2*MMf**2 + gp0MfIfS**2*MMf**2 - gp0MfIfA**2*Mp0**2 - gp0MfIfS**2*Mp0**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMf**2 + MMf**4 - 2*MIf**2*Mp0**2 - 2*MMf**2*Mp0**2 + Mp0**4))/(32.*cmath.pi*abs(MMf)**3)',
                                   (P.Z,P.If):'((gMfIfZL**2*MIf**2 + gMfIfZR**2*MIf**2 - 12*gMfIfZL*gMfIfZR*MIf*MMf + gMfIfZL**2*MMf**2 + gMfIfZR**2*MMf**2 + (gMfIfZL**2*MIf**4)/MZ**2 + (gMfIfZR**2*MIf**4)/MZ**2 - (2*gMfIfZL**2*MIf**2*MMf**2)/MZ**2 - (2*gMfIfZR**2*MIf**2*MMf**2)/MZ**2 + (gMfIfZL**2*MMf**4)/MZ**2 + (gMfIfZR**2*MMf**4)/MZ**2 - 2*gMfIfZL**2*MZ**2 - 2*gMfIfZR**2*MZ**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMf**2 + MMf**4 - 2*MIf**2*MZ**2 - 2*MMf**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MMf)**3)'})

Decay_Ms = Decay(name = 'Decay_Ms',
                 particle = P.Ms,
                 partial_widths = {(P.e__minus__,P.e__plus__):'((-4*gMsllS**2*Me**2 + gMsllA**2*MMs**2 + gMsllS**2*MMs**2)*cmath.sqrt(-4*Me**2*MMs**2 + MMs**4))/(16.*cmath.pi*abs(MMs)**3)',
                                   (P.H,P.H):'(gMsHH**2*vev**2*cmath.sqrt(-4*MH**2*MMs**2 + MMs**4))/(64.*cmath.pi**2*abs(MMs)**3)',
                                   (P.H,P.Is):'(gMsIsH**2*vev**2*cmath.sqrt(MH**4 - 2*MH**2*MIs**2 + MIs**4 - 2*MH**2*MMs**2 - 2*MIs**2*MMs**2 + MMs**4))/(32.*cmath.pi**2*abs(MMs)**3)',
                                   (P.H,P.Iv):'((-2*gMsIvH**2*MH**2 + (gMsIvH**2*MH**4)/MIv**2 + gMsIvH**2*MIv**2 - 2*gMsIvH**2*MMs**2 - (2*gMsIvH**2*MH**2*MMs**2)/MIv**2 + (gMsIvH**2*MMs**4)/MIv**2)*cmath.sqrt(MH**4 - 2*MH**2*MIv**2 + MIv**4 - 2*MH**2*MMs**2 - 2*MIv**2*MMs**2 + MMs**4))/(16.*cmath.pi*abs(MMs)**3)',
                                   (P.H,P.p0):'(gp0MsH**2*vev**2*cmath.sqrt(MH**4 - 2*MH**2*MMs**2 + MMs**4 - 2*MH**2*Mp0**2 - 2*MMs**2*Mp0**2 + Mp0**4))/(32.*cmath.pi**2*abs(MMs)**3)',
                                   (P.If,P.If__tilde__):'((-4*gMsIfIfS**2*MIf**2 + gMsIfIfA**2*MMs**2 + gMsIfIfS**2*MMs**2)*cmath.sqrt(-4*MIf**2*MMs**2 + MMs**4))/(16.*cmath.pi*abs(MMs)**3)',
                                   (P.Is,P.Is):'(gMsIsIs**2*vev**2*cmath.sqrt(-4*MIs**2*MMs**2 + MMs**4))/(64.*cmath.pi**2*abs(MMs)**3)',
                                   (P.Is,P.p0):'(gp0MsIs**2*vev**2*cmath.sqrt(MIs**4 - 2*MIs**2*MMs**2 + MMs**4 - 2*MIs**2*Mp0**2 - 2*MMs**2*Mp0**2 + Mp0**4))/(32.*cmath.pi**2*abs(MMs)**3)',
                                   (P.Is,P.Z):'((-2*gMsIsZ**2*MIs**2 - 2*gMsIsZ**2*MMs**2 + (gMsIsZ**2*MIs**4)/MZ**2 - (2*gMsIsZ**2*MIs**2*MMs**2)/MZ**2 + (gMsIsZ**2*MMs**4)/MZ**2 + gMsIsZ**2*MZ**2)*cmath.sqrt(MIs**4 - 2*MIs**2*MMs**2 + MMs**4 - 2*MIs**2*MZ**2 - 2*MMs**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(MMs)**3)',
                                   (P.Iv,P.Iv):'((6*gMsIvIv**2*vev**2 - (2*gMsIvIv**2*MMs**2*vev**2)/MIv**2 + (gMsIvIv**2*MMs**4*vev**2)/(2.*MIv**4))*cmath.sqrt(-4*MIv**2*MMs**2 + MMs**4))/(32.*cmath.pi*abs(MMs)**3)',
                                   (P.Iv,P.p0):'((gp0MsIv**2*MIv**2 - 2*gp0MsIv**2*MMs**2 + (gp0MsIv**2*MMs**4)/MIv**2 - 2*gp0MsIv**2*Mp0**2 - (2*gp0MsIv**2*MMs**2*Mp0**2)/MIv**2 + (gp0MsIv**2*Mp0**4)/MIv**2)*cmath.sqrt(MIv**4 - 2*MIv**2*MMs**2 + MMs**4 - 2*MIv**2*Mp0**2 - 2*MMs**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(MMs)**3)',
                                   (P.Iv,P.Z):'(((5*gMsIvZ**2*vev**2)/4. - (gMsIvZ**2*MMs**2*vev**2)/(4.*MIv**2) + (gMsIvZ**2*MIv**2*vev**2)/(8.*MZ**2) - (gMsIvZ**2*MMs**2*vev**2)/(4.*MZ**2) + (gMsIvZ**2*MMs**4*vev**2)/(8.*MIv**2*MZ**2) + (gMsIvZ**2*MZ**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMs**2 + MMs**4 - 2*MIv**2*MZ**2 - 2*MMs**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(MMs)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((gMsllA**2*MMs**2 + gMsllS**2*MMs**2 - 4*gMsllS**2*MMU**2)*cmath.sqrt(MMs**4 - 4*MMs**2*MMU**2))/(16.*cmath.pi*abs(MMs)**3)',
                                   (P.p0,P.Z):'((-2*gp0MsZ**2*MMs**2 - 2*gp0MsZ**2*Mp0**2 + (gp0MsZ**2*MMs**4)/MZ**2 - (2*gp0MsZ**2*MMs**2*Mp0**2)/MZ**2 + (gp0MsZ**2*Mp0**4)/MZ**2 + gp0MsZ**2*MZ**2)*cmath.sqrt(MMs**4 - 2*MMs**2*Mp0**2 + Mp0**4 - 2*MMs**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(MMs)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((gMsllA**2*MMs**2 + gMsllS**2*MMs**2 - 4*gMsllS**2*MTA**2)*cmath.sqrt(MMs**4 - 4*MMs**2*MTA**2))/(16.*cmath.pi*abs(MMs)**3)',
                                   (P.W__minus__,P.W__plus__):'(((3*gMsWW**2*vev**2)/2. + (gMsWW**2*MMs**4*vev**2)/(8.*MW**4) - (gMsWW**2*MMs**2*vev**2)/(2.*MW**2))*cmath.sqrt(MMs**4 - 4*MMs**2*MW**2))/(16.*cmath.pi*abs(MMs)**3)',
                                   (P.Z,P.Z):'((6*gMsZZ**2*vev**2 + (gMsZZ**2*MMs**4*vev**2)/(2.*MZ**4) - (2*gMsZZ**2*MMs**2*vev**2)/MZ**2)*cmath.sqrt(MMs**4 - 4*MMs**2*MZ**2))/(32.*cmath.pi*abs(MMs)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.Is,P.Mcf):'((-(gMcfIslA**2*MIs**2)/4. - (gMcfIslS**2*MIs**2)/4. + (gMcfIslA**2*MMcf**2)/4. + (gMcfIslS**2*MMcf**2)/4. - (gMcfIslA**2*MMcf*MMU)/2. + (gMcfIslS**2*MMcf*MMU)/2. + (gMcfIslA**2*MMU**2)/4. + (gMcfIslS**2*MMU**2)/4.)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcf**2 + MMcf**4 - 2*MIs**2*MMU**2 - 2*MMcf**2*MMU**2 + MMU**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Iv,P.Mcf):'((-2*gMcfIvlL**2*MIv**2 - 2*gMcfIvlR**2*MIv**2 + gMcfIvlL**2*MMcf**2 + gMcfIvlR**2*MMcf**2 + (gMcfIvlL**2*MMcf**4)/MIv**2 + (gMcfIvlR**2*MMcf**4)/MIv**2 - 12*gMcfIvlL*gMcfIvlR*MMcf*MMU + gMcfIvlL**2*MMU**2 + gMcfIvlR**2*MMU**2 - (2*gMcfIvlL**2*MMcf**2*MMU**2)/MIv**2 - (2*gMcfIvlR**2*MMcf**2*MMU**2)/MIv**2 + (gMcfIvlL**2*MMU**4)/MIv**2 + (gMcfIvlR**2*MMU**4)/MIv**2)*cmath.sqrt(MIv**4 - 2*MIv**2*MMcf**2 + MMcf**4 - 2*MIv**2*MMU**2 - 2*MMcf**2*MMU**2 + MMU**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Mcs,P.If):'(((gMcsIflA**2*MIf**2)/4. + (gMcsIflS**2*MIf**2)/4. - (gMcsIflA**2*MMcs**2)/4. - (gMcsIflS**2*MMcs**2)/4. - (gMcsIflA**2*MIf*MMU)/2. + (gMcsIflS**2*MIf*MMU)/2. + (gMcsIflA**2*MMU**2)/4. + (gMcsIflS**2*MMU**2)/4.)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcs**2 + MMcs**4 - 2*MIf**2*MMU**2 - 2*MMcs**2*MMU**2 + MMU**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Mcv,P.If):'((gMcvIflL**2*MIf**2 + gMcvIflR**2*MIf**2 + (gMcvIflL**2*MIf**4)/MMcv**2 + (gMcvIflR**2*MIf**4)/MMcv**2 - 2*gMcvIflL**2*MMcv**2 - 2*gMcvIflR**2*MMcv**2 - 12*gMcvIflL*gMcvIflR*MIf*MMU + gMcvIflL**2*MMU**2 + gMcvIflR**2*MMU**2 - (2*gMcvIflL**2*MIf**2*MMU**2)/MMcv**2 - (2*gMcvIflR**2*MIf**2*MMU**2)/MMcv**2 + (gMcvIflL**2*MMU**4)/MMcv**2 + (gMcvIflR**2*MMU**4)/MMcv**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcv**2 + MMcv**4 - 2*MIf**2*MMU**2 - 2*MMcv**2*MMU**2 + MMU**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.p0,P.Mcf):'(((gp0McflA**2*MMcf**2)/4. + (gp0McflS**2*MMcf**2)/4. - (gp0McflA**2*MMcf*MMU)/2. + (gp0McflS**2*MMcf*MMU)/2. + (gp0McflA**2*MMU**2)/4. + (gp0McflS**2*MMU**2)/4. - (gp0McflA**2*Mp0**2)/4. - (gp0McflS**2*Mp0**2)/4.)*cmath.sqrt(MMcf**4 - 2*MMcf**2*MMU**2 + MMU**4 - 2*MMcf**2*Mp0**2 - 2*MMU**2*Mp0**2 + Mp0**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_Mv = Decay(name = 'Decay_Mv',
                 particle = P.Mv,
                 partial_widths = {(P.e__minus__,P.e__plus__):'((-8*gMvllL**2*Me**2 + 48*gMvllL*gMvllR*Me**2 - 8*gMvllR**2*Me**2 + 8*gMvllL**2*MMv**2 + 8*gMvllR**2*MMv**2)*cmath.sqrt(-4*Me**2*MMv**2 + MMv**4))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.H,P.Is):'((-2*gMvIsH**2*MH**2 - 2*gMvIsH**2*MIs**2 + (gMvIsH**2*MH**4)/MMv**2 - (2*gMvIsH**2*MH**2*MIs**2)/MMv**2 + (gMvIsH**2*MIs**4)/MMv**2 + gMvIsH**2*MMv**2)*cmath.sqrt(MH**4 - 2*MH**2*MIs**2 + MIs**4 - 2*MH**2*MMv**2 - 2*MIs**2*MMv**2 + MMv**4))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.H,P.Iv):'(((5*gMvIvH**2*vev**2)/4. - (gMvIvH**2*MH**2*vev**2)/(4.*MIv**2) - (gMvIvH**2*MH**2*vev**2)/(4.*MMv**2) + (gMvIvH**2*MH**4*vev**2)/(8.*MIv**2*MMv**2) + (gMvIvH**2*MIv**2*vev**2)/(8.*MMv**2) + (gMvIvH**2*MMv**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MH**4 - 2*MH**2*MIv**2 + MIv**4 - 2*MH**2*MMv**2 - 2*MIv**2*MMv**2 + MMv**4))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.H,P.p0):'((-2*gp0MvH**2*MH**2 + (gp0MvH**2*MH**4)/MMv**2 + gp0MvH**2*MMv**2 - 2*gp0MvH**2*Mp0**2 - (2*gp0MvH**2*MH**2*Mp0**2)/MMv**2 + (gp0MvH**2*Mp0**4)/MMv**2)*cmath.sqrt(MH**4 - 2*MH**2*MMv**2 + MMv**4 - 2*MH**2*Mp0**2 - 2*MMv**2*Mp0**2 + Mp0**4))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.If,P.If__tilde__):'((-8*gMvIfIfL**2*MIf**2 + 48*gMvIfIfL*gMvIfIfR*MIf**2 - 8*gMvIfIfR**2*MIf**2 + 8*gMvIfIfL**2*MMv**2 + 8*gMvIfIfR**2*MMv**2)*cmath.sqrt(-4*MIf**2*MMv**2 + MMv**4))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.Is,P.p0):'((-2*gp0MvIs**2*MIs**2 + (gp0MvIs**2*MIs**4)/MMv**2 + gp0MvIs**2*MMv**2 - 2*gp0MvIs**2*Mp0**2 - (2*gp0MvIs**2*MIs**2*Mp0**2)/MMv**2 + (gp0MvIs**2*Mp0**4)/MMv**2)*cmath.sqrt(MIs**4 - 2*MIs**2*MMv**2 + MMv**4 - 2*MIs**2*Mp0**2 - 2*MMv**2*Mp0**2 + Mp0**4))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.Is,P.Z):'(((5*gMvIsZ**2*vev**2)/4. - (gMvIsZ**2*MIs**2*vev**2)/(4.*MMv**2) - (gMvIsZ**2*MIs**2*vev**2)/(4.*MZ**2) + (gMvIsZ**2*MIs**4*vev**2)/(8.*MMv**2*MZ**2) + (gMvIsZ**2*MMv**2*vev**2)/(8.*MZ**2) + (gMvIsZ**2*MZ**2*vev**2)/(8.*MMv**2))*cmath.sqrt(MIs**4 - 2*MIs**2*MMv**2 + MMv**4 - 2*MIs**2*MZ**2 - 2*MMv**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.Iv,P.p0):'(((5*gp0MvIv**2*vev**2)/4. + (gp0MvIv**2*MIv**2*vev**2)/(8.*MMv**2) + (gp0MvIv**2*MMv**2*vev**2)/(8.*MIv**2) - (gp0MvIv**2*Mp0**2*vev**2)/(4.*MIv**2) - (gp0MvIv**2*Mp0**2*vev**2)/(4.*MMv**2) + (gp0MvIv**2*Mp0**4*vev**2)/(8.*MIv**2*MMv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMv**2 + MMv**4 - 2*MIv**2*Mp0**2 - 2*MMv**2*Mp0**2 + Mp0**4))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.Iv,P.Z):'((-8*gMvIvZ**2*MIv**2 + (2*gMvIvZ**2*MIv**4)/MMv**2 - 8*gMvIvZ**2*MMv**2 + (2*gMvIvZ**2*MMv**4)/MIv**2 + (2*gMvIvZ**2*MIv**4)/MZ**2 + (gMvIvZ**2*MIv**6)/(4.*MMv**2*MZ**2) - (9*gMvIvZ**2*MIv**2*MMv**2)/(2.*MZ**2) + (2*gMvIvZ**2*MMv**4)/MZ**2 + (gMvIvZ**2*MMv**6)/(4.*MIv**2*MZ**2) - 8*gMvIvZ**2*MZ**2 - (9*gMvIvZ**2*MIv**2*MZ**2)/(2.*MMv**2) - (9*gMvIvZ**2*MMv**2*MZ**2)/(2.*MIv**2) + (2*gMvIvZ**2*MZ**4)/MIv**2 + (2*gMvIvZ**2*MZ**4)/MMv**2 + (gMvIvZ**2*MZ**6)/(4.*MIv**2*MMv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMv**2 + MMv**4 - 2*MIv**2*MZ**2 - 2*MMv**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((-8*gMvllL**2*MMU**2 + 48*gMvllL*gMvllR*MMU**2 - 8*gMvllR**2*MMU**2 + 8*gMvllL**2*MMv**2 + 8*gMvllR**2*MMv**2)*cmath.sqrt(-4*MMU**2*MMv**2 + MMv**4))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.p0,P.Z):'(((5*gp0MvZ**2*vev**2)/4. - (gp0MvZ**2*Mp0**2*vev**2)/(4.*MMv**2) + (gp0MvZ**2*MMv**2*vev**2)/(8.*MZ**2) - (gp0MvZ**2*Mp0**2*vev**2)/(4.*MZ**2) + (gp0MvZ**2*Mp0**4*vev**2)/(8.*MMv**2*MZ**2) + (gp0MvZ**2*MZ**2*vev**2)/(8.*MMv**2))*cmath.sqrt(MMv**4 - 2*MMv**2*Mp0**2 + Mp0**4 - 2*MMv**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((8*gMvllL**2*MMv**2 + 8*gMvllR**2*MMv**2 - 8*gMvllL**2*MTA**2 + 48*gMvllL*gMvllR*MTA**2 - 8*gMvllR**2*MTA**2)*cmath.sqrt(MMv**4 - 4*MMv**2*MTA**2))/(48.*cmath.pi*abs(MMv)**3)',
                                   (P.W__minus__,P.W__plus__):'((-17*gMvWW**2*MMv**2 + (gMvWW**2*MMv**6)/(4.*MW**4) + (4*gMvWW**2*MMv**4)/MW**2 - 12*gMvWW**2*MW**2)*cmath.sqrt(MMv**4 - 4*MMv**2*MW**2))/(48.*cmath.pi*abs(MMv)**3)'})

Decay_p0 = Decay(name = 'Decay_p0',
                 particle = P.p0,
                 partial_widths = {(P.b,P.b__tilde__):'((-12*gp0bbS**2*MB**2 + 3*gp0bbA**2*Mp0**2 + 3*gp0bbS**2*Mp0**2)*cmath.sqrt(-4*MB**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.e__minus__,P.Mcf__tilde__):'((-(gp0McflA**2*Me**2)/4. - (gp0McflS**2*Me**2)/4. + (gp0McflA**2*Me*MMcf)/2. - (gp0McflS**2*Me*MMcf)/2. - (gp0McflA**2*MMcf**2)/4. - (gp0McflS**2*MMcf**2)/4. + (gp0McflA**2*Mp0**2)/4. + (gp0McflS**2*Mp0**2)/4.)*cmath.sqrt(Me**4 - 2*Me**2*MMcf**2 + MMcf**4 - 2*Me**2*Mp0**2 - 2*MMcf**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.g,P.g):'(2*gp0gg**2*Mp0**6)/(cmath.pi*abs(Mp0)**3)',
                                   (P.H,P.Is):'(gp0IsH**2*vev**2*cmath.sqrt(MH**4 - 2*MH**2*MIs**2 + MIs**4 - 2*MH**2*Mp0**2 - 2*MIs**2*Mp0**2 + Mp0**4))/(32.*cmath.pi**2*abs(Mp0)**3)',
                                   (P.H,P.Iv):'((-2*gp0IvH**2*MH**2 + (gp0IvH**2*MH**4)/MIv**2 + gp0IvH**2*MIv**2 - 2*gp0IvH**2*Mp0**2 - (2*gp0IvH**2*MH**2*Mp0**2)/MIv**2 + (gp0IvH**2*Mp0**4)/MIv**2)*cmath.sqrt(MH**4 - 2*MH**2*MIv**2 + MIv**4 - 2*MH**2*Mp0**2 - 2*MIv**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.H,P.Ms):'(gp0MsH**2*vev**2*cmath.sqrt(MH**4 - 2*MH**2*MMs**2 + MMs**4 - 2*MH**2*Mp0**2 - 2*MMs**2*Mp0**2 + Mp0**4))/(32.*cmath.pi**2*abs(Mp0)**3)',
                                   (P.H,P.Mv):'((-2*gp0MvH**2*MH**2 + (gp0MvH**2*MH**4)/MMv**2 + gp0MvH**2*MMv**2 - 2*gp0MvH**2*Mp0**2 - (2*gp0MvH**2*MH**2*Mp0**2)/MMv**2 + (gp0MvH**2*Mp0**4)/MMv**2)*cmath.sqrt(MH**4 - 2*MH**2*MMv**2 + MMv**4 - 2*MH**2*Mp0**2 - 2*MMv**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.If,P.If__tilde__):'((-4*gp0IfIfS**2*MIf**2 + gp0IfIfA**2*Mp0**2 + gp0IfIfS**2*Mp0**2)*cmath.sqrt(-4*MIf**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.If,P.Mf__tilde__):'((-(gp0MfIfA**2*MIf**2) - gp0MfIfS**2*MIf**2 + 2*gp0MfIfA**2*MIf*MMf - 2*gp0MfIfS**2*MIf*MMf - gp0MfIfA**2*MMf**2 - gp0MfIfS**2*MMf**2 + gp0MfIfA**2*Mp0**2 + gp0MfIfS**2*Mp0**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMf**2 + MMf**4 - 2*MIf**2*Mp0**2 - 2*MMf**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Is,P.Is):'(gp0IsIs**2*vev**2*cmath.sqrt(-4*MIs**2*Mp0**2 + Mp0**4))/(64.*cmath.pi**2*abs(Mp0)**3)',
                                   (P.Is,P.Ms):'(gp0MsIs**2*vev**2*cmath.sqrt(MIs**4 - 2*MIs**2*MMs**2 + MMs**4 - 2*MIs**2*Mp0**2 - 2*MMs**2*Mp0**2 + Mp0**4))/(32.*cmath.pi**2*abs(Mp0)**3)',
                                   (P.Is,P.Mv):'((-2*gp0MvIs**2*MIs**2 + (gp0MvIs**2*MIs**4)/MMv**2 + gp0MvIs**2*MMv**2 - 2*gp0MvIs**2*Mp0**2 - (2*gp0MvIs**2*MIs**2*Mp0**2)/MMv**2 + (gp0MvIs**2*Mp0**4)/MMv**2)*cmath.sqrt(MIs**4 - 2*MIs**2*MMv**2 + MMv**4 - 2*MIs**2*Mp0**2 - 2*MMv**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Is,P.Z):'((-2*gp0IsZ**2*MIs**2 - 2*gp0IsZ**2*Mp0**2 + (gp0IsZ**2*MIs**4)/MZ**2 - (2*gp0IsZ**2*MIs**2*Mp0**2)/MZ**2 + (gp0IsZ**2*Mp0**4)/MZ**2 + gp0IsZ**2*MZ**2)*cmath.sqrt(MIs**4 - 2*MIs**2*Mp0**2 + Mp0**4 - 2*MIs**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Iv,P.Iv):'((6*gp0IvIv**2*vev**2 - (2*gp0IvIv**2*Mp0**2*vev**2)/MIv**2 + (gp0IvIv**2*Mp0**4*vev**2)/(2.*MIv**4))*cmath.sqrt(-4*MIv**2*Mp0**2 + Mp0**4))/(32.*cmath.pi*abs(Mp0)**3)',
                                   (P.Iv,P.Ms):'((gp0MsIv**2*MIv**2 - 2*gp0MsIv**2*MMs**2 + (gp0MsIv**2*MMs**4)/MIv**2 - 2*gp0MsIv**2*Mp0**2 - (2*gp0MsIv**2*MMs**2*Mp0**2)/MIv**2 + (gp0MsIv**2*Mp0**4)/MIv**2)*cmath.sqrt(MIv**4 - 2*MIv**2*MMs**2 + MMs**4 - 2*MIv**2*Mp0**2 - 2*MMs**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Iv,P.Mv):'(((5*gp0MvIv**2*vev**2)/4. + (gp0MvIv**2*MIv**2*vev**2)/(8.*MMv**2) + (gp0MvIv**2*MMv**2*vev**2)/(8.*MIv**2) - (gp0MvIv**2*Mp0**2*vev**2)/(4.*MIv**2) - (gp0MvIv**2*Mp0**2*vev**2)/(4.*MMv**2) + (gp0MvIv**2*Mp0**4*vev**2)/(8.*MIv**2*MMv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMv**2 + MMv**4 - 2*MIv**2*Mp0**2 - 2*MMv**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Iv,P.Z):'(((5*gp0IvZ**2*vev**2)/4. - (gp0IvZ**2*Mp0**2*vev**2)/(4.*MIv**2) + (gp0IvZ**2*MIv**2*vev**2)/(8.*MZ**2) - (gp0IvZ**2*Mp0**2*vev**2)/(4.*MZ**2) + (gp0IvZ**2*Mp0**4*vev**2)/(8.*MIv**2*MZ**2) + (gp0IvZ**2*MZ**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*Mp0**2 + Mp0**4 - 2*MIv**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mcf,P.e__plus__):'((-(gp0McflA**2*Me**2)/4. - (gp0McflS**2*Me**2)/4. + (gp0McflA**2*Me*MMcf)/2. - (gp0McflS**2*Me*MMcf)/2. - (gp0McflA**2*MMcf**2)/4. - (gp0McflS**2*MMcf**2)/4. + (gp0McflA**2*Mp0**2)/4. + (gp0McflS**2*Mp0**2)/4.)*cmath.sqrt(Me**4 - 2*Me**2*MMcf**2 + MMcf**4 - 2*Me**2*Mp0**2 - 2*MMcf**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mcf,P.Mcf__tilde__):'((-4*gp0McfMcfS**2*MMcf**2 + gp0McfMcfA**2*Mp0**2 + gp0McfMcfS**2*Mp0**2)*cmath.sqrt(-4*MMcf**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mcf,P.mu__plus__):'((-(gp0McflA**2*MMcf**2)/4. - (gp0McflS**2*MMcf**2)/4. + (gp0McflA**2*MMcf*MMU)/2. - (gp0McflS**2*MMcf*MMU)/2. - (gp0McflA**2*MMU**2)/4. - (gp0McflS**2*MMU**2)/4. + (gp0McflA**2*Mp0**2)/4. + (gp0McflS**2*Mp0**2)/4.)*cmath.sqrt(MMcf**4 - 2*MMcf**2*MMU**2 + MMU**4 - 2*MMcf**2*Mp0**2 - 2*MMU**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mcf,P.ta__plus__):'((-(gp0McflA**2*MMcf**2)/4. - (gp0McflS**2*MMcf**2)/4. + (gp0McflA**2*Mp0**2)/4. + (gp0McflS**2*Mp0**2)/4. + (gp0McflA**2*MMcf*MTA)/2. - (gp0McflS**2*MMcf*MTA)/2. - (gp0McflA**2*MTA**2)/4. - (gp0McflS**2*MTA**2)/4.)*cmath.sqrt(MMcf**4 - 2*MMcf**2*Mp0**2 + Mp0**4 - 2*MMcf**2*MTA**2 - 2*Mp0**2*MTA**2 + MTA**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mcs,P.W__plus__):'((-2*gp0McsW**2*MMcs**2 - 2*gp0McsW**2*Mp0**2 + (gp0McsW**2*MMcs**4)/MW**2 - (2*gp0McsW**2*MMcs**2*Mp0**2)/MW**2 + (gp0McsW**2*Mp0**4)/MW**2 + gp0McsW**2*MW**2)*cmath.sqrt(MMcs**4 - 2*MMcs**2*Mp0**2 + Mp0**4 - 2*MMcs**2*MW**2 - 2*Mp0**2*MW**2 + MW**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mcs__tilde__,P.Mcs):'(gp0McsMcs**2*vev**2*cmath.sqrt(-4*MMcs**2*Mp0**2 + Mp0**4))/(32.*cmath.pi**2*abs(Mp0)**3)',
                                   (P.Mcs__tilde__,P.W__minus__):'((-2*gp0McsW**2*MMcs**2 - 2*gp0McsW**2*Mp0**2 + (gp0McsW**2*MMcs**4)/MW**2 - (2*gp0McsW**2*MMcs**2*Mp0**2)/MW**2 + (gp0McsW**2*Mp0**4)/MW**2 + gp0McsW**2*MW**2)*cmath.sqrt(MMcs**4 - 2*MMcs**2*Mp0**2 + Mp0**4 - 2*MMcs**2*MW**2 - 2*Mp0**2*MW**2 + MW**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mcv,P.W__plus__):'(((5*gp0McvW**2*vev**2)/4. - (gp0McvW**2*Mp0**2*vev**2)/(4.*MMcv**2) + (gp0McvW**2*MMcv**2*vev**2)/(8.*MW**2) - (gp0McvW**2*Mp0**2*vev**2)/(4.*MW**2) + (gp0McvW**2*Mp0**4*vev**2)/(8.*MMcv**2*MW**2) + (gp0McvW**2*MW**2*vev**2)/(8.*MMcv**2))*cmath.sqrt(MMcv**4 - 2*MMcv**2*Mp0**2 + Mp0**4 - 2*MMcv**2*MW**2 - 2*Mp0**2*MW**2 + MW**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mcv__tilde__,P.Mcv):'(((3*gp0McvMcv**2*vev**2)/2. - (gp0McvMcv**2*Mp0**2*vev**2)/(2.*MMcv**2) + (gp0McvMcv**2*Mp0**4*vev**2)/(8.*MMcv**4))*cmath.sqrt(-4*MMcv**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mcv__tilde__,P.W__minus__):'(((5*gp0McvW**2*vev**2)/4. - (gp0McvW**2*Mp0**2*vev**2)/(4.*MMcv**2) + (gp0McvW**2*MMcv**2*vev**2)/(8.*MW**2) - (gp0McvW**2*Mp0**2*vev**2)/(4.*MW**2) + (gp0McvW**2*Mp0**4*vev**2)/(8.*MMcv**2*MW**2) + (gp0McvW**2*MW**2*vev**2)/(8.*MMcv**2))*cmath.sqrt(MMcv**4 - 2*MMcv**2*Mp0**2 + Mp0**4 - 2*MMcv**2*MW**2 - 2*Mp0**2*MW**2 + MW**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mf,P.If__tilde__):'((-(gp0MfIfA**2*MIf**2) - gp0MfIfS**2*MIf**2 + 2*gp0MfIfA**2*MIf*MMf - 2*gp0MfIfS**2*MIf*MMf - gp0MfIfA**2*MMf**2 - gp0MfIfS**2*MMf**2 + gp0MfIfA**2*Mp0**2 + gp0MfIfS**2*Mp0**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMf**2 + MMf**4 - 2*MIf**2*Mp0**2 - 2*MMf**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mf,P.Mf__tilde__):'((-4*gp0MfMfS**2*MMf**2 + gp0MfMfA**2*Mp0**2 + gp0MfMfS**2*Mp0**2)*cmath.sqrt(-4*MMf**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Ms,P.Ms):'(gp0MsMs**2*vev**2*cmath.sqrt(-4*MMs**2*Mp0**2 + Mp0**4))/(64.*cmath.pi**2*abs(Mp0)**3)',
                                   (P.Ms,P.Z):'((-2*gp0MsZ**2*MMs**2 - 2*gp0MsZ**2*Mp0**2 + (gp0MsZ**2*MMs**4)/MZ**2 - (2*gp0MsZ**2*MMs**2*Mp0**2)/MZ**2 + (gp0MsZ**2*Mp0**4)/MZ**2 + gp0MsZ**2*MZ**2)*cmath.sqrt(MMs**4 - 2*MMs**2*Mp0**2 + Mp0**4 - 2*MMs**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.mu__minus__,P.Mcf__tilde__):'((-(gp0McflA**2*MMcf**2)/4. - (gp0McflS**2*MMcf**2)/4. + (gp0McflA**2*MMcf*MMU)/2. - (gp0McflS**2*MMcf*MMU)/2. - (gp0McflA**2*MMU**2)/4. - (gp0McflS**2*MMU**2)/4. + (gp0McflA**2*Mp0**2)/4. + (gp0McflS**2*Mp0**2)/4.)*cmath.sqrt(MMcf**4 - 2*MMcf**2*MMU**2 + MMU**4 - 2*MMcf**2*Mp0**2 - 2*MMU**2*Mp0**2 + Mp0**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mv,P.Mv):'((6*gp0MvMv**2*vev**2 - (2*gp0MvMv**2*Mp0**2*vev**2)/MMv**2 + (gp0MvMv**2*Mp0**4*vev**2)/(2.*MMv**4))*cmath.sqrt(-4*MMv**2*Mp0**2 + Mp0**4))/(32.*cmath.pi*abs(Mp0)**3)',
                                   (P.Mv,P.Z):'(((5*gp0MvZ**2*vev**2)/4. - (gp0MvZ**2*Mp0**2*vev**2)/(4.*MMv**2) + (gp0MvZ**2*MMv**2*vev**2)/(8.*MZ**2) - (gp0MvZ**2*Mp0**2*vev**2)/(4.*MZ**2) + (gp0MvZ**2*Mp0**4*vev**2)/(8.*MMv**2*MZ**2) + (gp0MvZ**2*MZ**2*vev**2)/(8.*MMv**2))*cmath.sqrt(MMv**4 - 2*MMv**2*Mp0**2 + Mp0**4 - 2*MMv**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(Mp0)**3)',
                                   (P.ta__minus__,P.Mcf__tilde__):'((-(gp0McflA**2*MMcf**2)/4. - (gp0McflS**2*MMcf**2)/4. + (gp0McflA**2*Mp0**2)/4. + (gp0McflS**2*Mp0**2)/4. + (gp0McflA**2*MMcf*MTA)/2. - (gp0McflS**2*MMcf*MTA)/2. - (gp0McflA**2*MTA**2)/4. - (gp0McflS**2*MTA**2)/4.)*cmath.sqrt(MMcf**4 - 2*MMcf**2*Mp0**2 + Mp0**4 - 2*MMcf**2*MTA**2 - 2*Mp0**2*MTA**2 + MTA**4))/(16.*cmath.pi*abs(Mp0)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.Is,P.Mcf):'((-(gMcfIslA**2*MIs**2)/4. - (gMcfIslS**2*MIs**2)/4. + (gMcfIslA**2*MMcf**2)/4. + (gMcfIslS**2*MMcf**2)/4. - (gMcfIslA**2*MMcf*MTA)/2. + (gMcfIslS**2*MMcf*MTA)/2. + (gMcfIslA**2*MTA**2)/4. + (gMcfIslS**2*MTA**2)/4.)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcf**2 + MMcf**4 - 2*MIs**2*MTA**2 - 2*MMcf**2*MTA**2 + MTA**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Iv,P.Mcf):'((-2*gMcfIvlL**2*MIv**2 - 2*gMcfIvlR**2*MIv**2 + gMcfIvlL**2*MMcf**2 + gMcfIvlR**2*MMcf**2 + (gMcfIvlL**2*MMcf**4)/MIv**2 + (gMcfIvlR**2*MMcf**4)/MIv**2 - 12*gMcfIvlL*gMcfIvlR*MMcf*MTA + gMcfIvlL**2*MTA**2 + gMcfIvlR**2*MTA**2 - (2*gMcfIvlL**2*MMcf**2*MTA**2)/MIv**2 - (2*gMcfIvlR**2*MMcf**2*MTA**2)/MIv**2 + (gMcfIvlL**2*MTA**4)/MIv**2 + (gMcfIvlR**2*MTA**4)/MIv**2)*cmath.sqrt(MIv**4 - 2*MIv**2*MMcf**2 + MMcf**4 - 2*MIv**2*MTA**2 - 2*MMcf**2*MTA**2 + MTA**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Mcs,P.If):'(((gMcsIflA**2*MIf**2)/4. + (gMcsIflS**2*MIf**2)/4. - (gMcsIflA**2*MMcs**2)/4. - (gMcsIflS**2*MMcs**2)/4. - (gMcsIflA**2*MIf*MTA)/2. + (gMcsIflS**2*MIf*MTA)/2. + (gMcsIflA**2*MTA**2)/4. + (gMcsIflS**2*MTA**2)/4.)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcs**2 + MMcs**4 - 2*MIf**2*MTA**2 - 2*MMcs**2*MTA**2 + MTA**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Mcv,P.If):'((gMcvIflL**2*MIf**2 + gMcvIflR**2*MIf**2 + (gMcvIflL**2*MIf**4)/MMcv**2 + (gMcvIflR**2*MIf**4)/MMcv**2 - 2*gMcvIflL**2*MMcv**2 - 2*gMcvIflR**2*MMcv**2 - 12*gMcvIflL*gMcvIflR*MIf*MTA + gMcvIflL**2*MTA**2 + gMcvIflR**2*MTA**2 - (2*gMcvIflL**2*MIf**2*MTA**2)/MMcv**2 - (2*gMcvIflR**2*MIf**2*MTA**2)/MMcv**2 + (gMcvIflL**2*MTA**4)/MMcv**2 + (gMcvIflR**2*MTA**4)/MMcv**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcv**2 + MMcv**4 - 2*MIf**2*MTA**2 - 2*MMcv**2*MTA**2 + MTA**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.p0,P.Mcf):'(((gp0McflA**2*MMcf**2)/4. + (gp0McflS**2*MMcf**2)/4. - (gp0McflA**2*Mp0**2)/4. - (gp0McflS**2*Mp0**2)/4. - (gp0McflA**2*MMcf*MTA)/2. + (gp0McflS**2*MMcf*MTA)/2. + (gp0McflA**2*MTA**2)/4. + (gp0McflS**2*MTA**2)/4.)*cmath.sqrt(MMcf**4 - 2*MMcf**2*Mp0**2 + Mp0**4 - 2*MMcf**2*MTA**2 - 2*Mp0**2*MTA**2 + MTA**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.If,P.Mcf__tilde__):'((-(gMcfIfWL**2*MIf**2) - gMcfIfWR**2*MIf**2 + 12*gMcfIfWL*gMcfIfWR*MIf*MMcf - gMcfIfWL**2*MMcf**2 - gMcfIfWR**2*MMcf**2 - (gMcfIfWL**2*MIf**4)/MW**2 - (gMcfIfWR**2*MIf**4)/MW**2 + (2*gMcfIfWL**2*MIf**2*MMcf**2)/MW**2 + (2*gMcfIfWR**2*MIf**2*MMcf**2)/MW**2 - (gMcfIfWL**2*MMcf**4)/MW**2 - (gMcfIfWR**2*MMcf**4)/MW**2 + 2*gMcfIfWL**2*MW**2 + 2*gMcfIfWR**2*MW**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMcf**2 + MMcf**4 - 2*MIf**2*MW**2 - 2*MMcf**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.Is,P.Mcs__tilde__):'((-8*gMcsIsW**2*MIs**2 - 8*gMcsIsW**2*MMcs**2 + (4*gMcsIsW**2*MIs**4)/MW**2 - (8*gMcsIsW**2*MIs**2*MMcs**2)/MW**2 + (4*gMcsIsW**2*MMcs**4)/MW**2 + 4*gMcsIsW**2*MW**2)*cmath.sqrt(MIs**4 - 2*MIs**2*MMcs**2 + MMcs**4 - 2*MIs**2*MW**2 - 2*MMcs**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.Is,P.Mcv__tilde__):'(((5*gMcvIsW**2*vev**2)/4. - (gMcvIsW**2*MIs**2*vev**2)/(4.*MMcv**2) - (gMcvIsW**2*MIs**2*vev**2)/(4.*MW**2) + (gMcvIsW**2*MIs**4*vev**2)/(8.*MMcv**2*MW**2) + (gMcvIsW**2*MMcv**2*vev**2)/(8.*MW**2) + (gMcvIsW**2*MW**2*vev**2)/(8.*MMcv**2))*cmath.sqrt(MIs**4 - 2*MIs**2*MMcv**2 + MMcv**4 - 2*MIs**2*MW**2 - 2*MMcv**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.Iv,P.Mcs__tilde__):'(((5*gMcsIvW**2*vev**2)/4. - (gMcsIvW**2*MMcs**2*vev**2)/(4.*MIv**2) + (gMcsIvW**2*MIv**2*vev**2)/(8.*MW**2) - (gMcsIvW**2*MMcs**2*vev**2)/(4.*MW**2) + (gMcsIvW**2*MMcs**4*vev**2)/(8.*MIv**2*MW**2) + (gMcsIvW**2*MW**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMcs**2 + MMcs**4 - 2*MIv**2*MW**2 - 2*MMcs**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.Iv,P.Mcv__tilde__):'((-8*gMcvIvW**2*MIv**2 + (2*gMcvIvW**2*MIv**4)/MMcv**2 - 8*gMcvIvW**2*MMcv**2 + (2*gMcvIvW**2*MMcv**4)/MIv**2 + (2*gMcvIvW**2*MIv**4)/MW**2 + (gMcvIvW**2*MIv**6)/(4.*MMcv**2*MW**2) - (9*gMcvIvW**2*MIv**2*MMcv**2)/(2.*MW**2) + (2*gMcvIvW**2*MMcv**4)/MW**2 + (gMcvIvW**2*MMcv**6)/(4.*MIv**2*MW**2) - 8*gMcvIvW**2*MW**2 - (9*gMcvIvW**2*MIv**2*MW**2)/(2.*MMcv**2) - (9*gMcvIvW**2*MMcv**2*MW**2)/(2.*MIv**2) + (2*gMcvIvW**2*MW**4)/MIv**2 + (2*gMcvIvW**2*MW**4)/MMcv**2 + (gMcvIvW**2*MW**6)/(4.*MIv**2*MMcv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMcv**2 + MMcv**4 - 2*MIv**2*MW**2 - 2*MMcv**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.Mcs__tilde__,P.p0):'((-2*gp0McsW**2*MMcs**2 - 2*gp0McsW**2*Mp0**2 + (gp0McsW**2*MMcs**4)/MW**2 - (2*gp0McsW**2*MMcs**2*Mp0**2)/MW**2 + (gp0McsW**2*Mp0**4)/MW**2 + gp0McsW**2*MW**2)*cmath.sqrt(MMcs**4 - 2*MMcs**2*Mp0**2 + Mp0**4 - 2*MMcs**2*MW**2 - 2*Mp0**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.Mcv__tilde__,P.p0):'(((5*gp0McvW**2*vev**2)/4. - (gp0McvW**2*Mp0**2*vev**2)/(4.*MMcv**2) + (gp0McvW**2*MMcv**2*vev**2)/(8.*MW**2) - (gp0McvW**2*Mp0**2*vev**2)/(4.*MW**2) + (gp0McvW**2*Mp0**4*vev**2)/(8.*MMcv**2*MW**2) + (gp0McvW**2*MW**2*vev**2)/(8.*MMcv**2))*cmath.sqrt(MMcv**4 - 2*MMcv**2*Mp0**2 + Mp0**4 - 2*MMcv**2*MW**2 - 2*Mp0**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(ee**2*Me**2)/(2.*sw**2) - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(ee**2*MMU**2)/(2.*sw**2) - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*ee**2*MC**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*ee**2*MD**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*ee**2*Me**2 - ee**2*MZ**2 - (cw**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.If,P.Mf__tilde__):'((-(gMfIfZL**2*MIf**2) - gMfIfZR**2*MIf**2 + 12*gMfIfZL*gMfIfZR*MIf*MMf - gMfIfZL**2*MMf**2 - gMfIfZR**2*MMf**2 - (gMfIfZL**2*MIf**4)/MZ**2 - (gMfIfZR**2*MIf**4)/MZ**2 + (2*gMfIfZL**2*MIf**2*MMf**2)/MZ**2 + (2*gMfIfZR**2*MIf**2*MMf**2)/MZ**2 - (gMfIfZL**2*MMf**4)/MZ**2 - (gMfIfZR**2*MMf**4)/MZ**2 + 2*gMfIfZL**2*MZ**2 + 2*gMfIfZR**2*MZ**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMf**2 + MMf**4 - 2*MIf**2*MZ**2 - 2*MMf**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.Is,P.Ms):'((-2*gMsIsZ**2*MIs**2 - 2*gMsIsZ**2*MMs**2 + (gMsIsZ**2*MIs**4)/MZ**2 - (2*gMsIsZ**2*MIs**2*MMs**2)/MZ**2 + (gMsIsZ**2*MMs**4)/MZ**2 + gMsIsZ**2*MZ**2)*cmath.sqrt(MIs**4 - 2*MIs**2*MMs**2 + MMs**4 - 2*MIs**2*MZ**2 - 2*MMs**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.Is,P.Mv):'(((5*gMvIsZ**2*vev**2)/4. - (gMvIsZ**2*MIs**2*vev**2)/(4.*MMv**2) - (gMvIsZ**2*MIs**2*vev**2)/(4.*MZ**2) + (gMvIsZ**2*MIs**4*vev**2)/(8.*MMv**2*MZ**2) + (gMvIsZ**2*MMv**2*vev**2)/(8.*MZ**2) + (gMvIsZ**2*MZ**2*vev**2)/(8.*MMv**2))*cmath.sqrt(MIs**4 - 2*MIs**2*MMv**2 + MMv**4 - 2*MIs**2*MZ**2 - 2*MMv**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.Is,P.p0):'((-2*gp0IsZ**2*MIs**2 - 2*gp0IsZ**2*Mp0**2 + (gp0IsZ**2*MIs**4)/MZ**2 - (2*gp0IsZ**2*MIs**2*Mp0**2)/MZ**2 + (gp0IsZ**2*Mp0**4)/MZ**2 + gp0IsZ**2*MZ**2)*cmath.sqrt(MIs**4 - 2*MIs**2*Mp0**2 + Mp0**4 - 2*MIs**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.Iv,P.Ms):'(((5*gMsIvZ**2*vev**2)/4. - (gMsIvZ**2*MMs**2*vev**2)/(4.*MIv**2) + (gMsIvZ**2*MIv**2*vev**2)/(8.*MZ**2) - (gMsIvZ**2*MMs**2*vev**2)/(4.*MZ**2) + (gMsIvZ**2*MMs**4*vev**2)/(8.*MIv**2*MZ**2) + (gMsIvZ**2*MZ**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMs**2 + MMs**4 - 2*MIv**2*MZ**2 - 2*MMs**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.Iv,P.Mv):'((-8*gMvIvZ**2*MIv**2 + (2*gMvIvZ**2*MIv**4)/MMv**2 - 8*gMvIvZ**2*MMv**2 + (2*gMvIvZ**2*MMv**4)/MIv**2 + (2*gMvIvZ**2*MIv**4)/MZ**2 + (gMvIvZ**2*MIv**6)/(4.*MMv**2*MZ**2) - (9*gMvIvZ**2*MIv**2*MMv**2)/(2.*MZ**2) + (2*gMvIvZ**2*MMv**4)/MZ**2 + (gMvIvZ**2*MMv**6)/(4.*MIv**2*MZ**2) - 8*gMvIvZ**2*MZ**2 - (9*gMvIvZ**2*MIv**2*MZ**2)/(2.*MMv**2) - (9*gMvIvZ**2*MMv**2*MZ**2)/(2.*MIv**2) + (2*gMvIvZ**2*MZ**4)/MIv**2 + (2*gMvIvZ**2*MZ**4)/MMv**2 + (gMvIvZ**2*MZ**6)/(4.*MIv**2*MMv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*MMv**2 + MMv**4 - 2*MIv**2*MZ**2 - 2*MMv**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.Iv,P.p0):'(((5*gp0IvZ**2*vev**2)/4. - (gp0IvZ**2*Mp0**2*vev**2)/(4.*MIv**2) + (gp0IvZ**2*MIv**2*vev**2)/(8.*MZ**2) - (gp0IvZ**2*Mp0**2*vev**2)/(4.*MZ**2) + (gp0IvZ**2*Mp0**4*vev**2)/(8.*MIv**2*MZ**2) + (gp0IvZ**2*MZ**2*vev**2)/(8.*MIv**2))*cmath.sqrt(MIv**4 - 2*MIv**2*Mp0**2 + Mp0**4 - 2*MIv**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.Mf,P.If__tilde__):'((-(gMfIfZL**2*MIf**2) - gMfIfZR**2*MIf**2 + 12*gMfIfZL*gMfIfZR*MIf*MMf - gMfIfZL**2*MMf**2 - gMfIfZR**2*MMf**2 - (gMfIfZL**2*MIf**4)/MZ**2 - (gMfIfZR**2*MIf**4)/MZ**2 + (2*gMfIfZL**2*MIf**2*MMf**2)/MZ**2 + (2*gMfIfZR**2*MIf**2*MMf**2)/MZ**2 - (gMfIfZL**2*MMf**4)/MZ**2 - (gMfIfZR**2*MMf**4)/MZ**2 + 2*gMfIfZL**2*MZ**2 + 2*gMfIfZR**2*MZ**2)*cmath.sqrt(MIf**4 - 2*MIf**2*MMf**2 + MMf**4 - 2*MIf**2*MZ**2 - 2*MMf**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.Ms,P.p0):'((-2*gp0MsZ**2*MMs**2 - 2*gp0MsZ**2*Mp0**2 + (gp0MsZ**2*MMs**4)/MZ**2 - (2*gp0MsZ**2*MMs**2*Mp0**2)/MZ**2 + (gp0MsZ**2*Mp0**4)/MZ**2 + gp0MsZ**2*MZ**2)*cmath.sqrt(MMs**4 - 2*MMs**2*Mp0**2 + Mp0**4 - 2*MMs**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*ee**2*MMU**2 - ee**2*MZ**2 - (cw**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.Mv,P.p0):'(((5*gp0MvZ**2*vev**2)/4. - (gp0MvZ**2*Mp0**2*vev**2)/(4.*MMv**2) + (gp0MvZ**2*MMv**2*vev**2)/(8.*MZ**2) - (gp0MvZ**2*Mp0**2*vev**2)/(4.*MZ**2) + (gp0MvZ**2*Mp0**4*vev**2)/(8.*MMv**2*MZ**2) + (gp0MvZ**2*MZ**2*vev**2)/(8.*MMv**2))*cmath.sqrt(MMv**4 - 2*MMv**2*Mp0**2 + Mp0**4 - 2*MMv**2*MZ**2 - 2*Mp0**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*ee**2*MS**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*ee**2*MU**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})



==> anc/simpBSM_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/simpBSM_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.32
# Mathematica version: 12.0.0 for Linux x86 (64-bit) (April 7, 2019)
# Date: Thu 21 Oct 2021 09:52:03


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUS1 = Lorentz(name = 'UUS1',
               spins = [ -1, -1, 1 ],
               structure = '1')

UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'Gamma5(2,1)')

FFS2 = Lorentz(name = 'FFS2',
               spins = [ 2, 2, 1 ],
               structure = 'Identity(2,1)')

FFS3 = Lorentz(name = 'FFS3',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1)')

FFS4 = Lorentz(name = 'FFS4',
               spins = [ 2, 2, 1 ],
               structure = 'ProjP(2,1)')

FFS5 = Lorentz(name = 'FFS5',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

VSS1 = Lorentz(name = 'VSS1',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,2) - P(1,3)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVS2 = Lorentz(name = 'VVS2',
               spins = [ 3, 3, 1 ],
               structure = 'P(1,2)*P(2,1) - P(-1,1)*P(-1,2)*Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVS1 = Lorentz(name = 'VVVS1',
                spins = [ 3, 3, 3, 1 ],
                structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV6 = Lorentz(name = 'VVVV6',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV7 = Lorentz(name = 'VVVV7',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')

VVVVS1 = Lorentz(name = 'VVVVS1',
                 spins = [ 3, 3, 3, 3, 1 ],
                 structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVVS2 = Lorentz(name = 'VVVVS2',
                 spins = [ 3, 3, 3, 3, 1 ],
                 structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVVS3 = Lorentz(name = 'VVVVS3',
                 spins = [ 3, 3, 3, 3, 1 ],
                 structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')



==> anc/simpBSM_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/simpBSM_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.32
# Mathematica version: 12.0.0 for Linux x86 (64-bit) (April 7, 2019)
# Date: Thu 21 Oct 2021 09:52:03



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
cabi = Parameter(name = 'cabi',
                 nature = 'external',
                 type = 'real',
                 value = 0.227736,
                 texname = '\\theta _c',
                 lhablock = 'CKMBLOCK',
                 lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.00255,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.000511,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

gp0gg = Parameter(name = 'gp0gg',
                  nature = 'external',
                  type = 'real',
                  value = 1.,
                  texname = '\\text{gp0gg}',
                  lhablock = 'FRBlock',
                  lhacode = [ 1 ])

gp0bbS = Parameter(name = 'gp0bbS',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gp0bbS}',
                   lhablock = 'FRBlock',
                   lhacode = [ 2 ])

gp0bbA = Parameter(name = 'gp0bbA',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gp0bbA}',
                   lhablock = 'FRBlock',
                   lhacode = [ 3 ])

gp0MsIs = Parameter(name = 'gp0MsIs',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0MsIs}',
                    lhablock = 'FRBlock',
                    lhacode = [ 4 ])

gp0MsMs = Parameter(name = 'gp0MsMs',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0MsMs}',
                    lhablock = 'FRBlock',
                    lhacode = [ 5 ])

gMsIsIs = Parameter(name = 'gMsIsIs',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMsIsIs}',
                    lhablock = 'FRBlock',
                    lhacode = [ 6 ])

gp0MsH = Parameter(name = 'gp0MsH',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gp0MsH}',
                   lhablock = 'FRBlock',
                   lhacode = [ 7 ])

gp0IsH = Parameter(name = 'gp0IsH',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gp0IsH}',
                   lhablock = 'FRBlock',
                   lhacode = [ 8 ])

gMsIsH = Parameter(name = 'gMsIsH',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMsIsH}',
                   lhablock = 'FRBlock',
                   lhacode = [ 9 ])

gp0IsIsH = Parameter(name = 'gp0IsIsH',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gp0IsIsH}',
                     lhablock = 'FRBlock',
                     lhacode = [ 10 ])

gp0MsZ = Parameter(name = 'gp0MsZ',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gp0MsZ}',
                   lhablock = 'FRBlock',
                   lhacode = [ 11 ])

gp0IsZ = Parameter(name = 'gp0IsZ',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gp0IsZ}',
                   lhablock = 'FRBlock',
                   lhacode = [ 12 ])

gMsIsZ = Parameter(name = 'gMsIsZ',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMsIsZ}',
                   lhablock = 'FRBlock',
                   lhacode = [ 13 ])

gp0McsMcs = Parameter(name = 'gp0McsMcs',
                      nature = 'external',
                      type = 'real',
                      value = 1.,
                      texname = '\\text{gp0McsMcs}',
                      lhablock = 'FRBlock',
                      lhacode = [ 14 ])

gp0McsW = Parameter(name = 'gp0McsW',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0McsW}',
                    lhablock = 'FRBlock',
                    lhacode = [ 15 ])

gp0McvMcv = Parameter(name = 'gp0McvMcv',
                      nature = 'external',
                      type = 'real',
                      value = 1.,
                      texname = '\\text{gp0McvMcv}',
                      lhablock = 'FRBlock',
                      lhacode = [ 16 ])

gp0McvW = Parameter(name = 'gp0McvW',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0McvW}',
                    lhablock = 'FRBlock',
                    lhacode = [ 17 ])

gp0McfMcfS = Parameter(name = 'gp0McfMcfS',
                       nature = 'external',
                       type = 'real',
                       value = 1.,
                       texname = '\\text{gp0McfMcfS}',
                       lhablock = 'FRBlock',
                       lhacode = [ 18 ])

gp0McfMcfA = Parameter(name = 'gp0McfMcfA',
                       nature = 'external',
                       type = 'real',
                       value = 1.,
                       texname = '\\text{gp0McfMcfA}',
                       lhablock = 'FRBlock',
                       lhacode = [ 19 ])

gMcsIflS = Parameter(name = 'gMcsIflS',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMcsIflS}',
                     lhablock = 'FRBlock',
                     lhacode = [ 20 ])

gMcsIflA = Parameter(name = 'gMcsIflA',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMcsIflA}',
                     lhablock = 'FRBlock',
                     lhacode = [ 21 ])

gp0McflS = Parameter(name = 'gp0McflS',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gp0McflS}',
                     lhablock = 'FRBlock',
                     lhacode = [ 22 ])

gp0McflA = Parameter(name = 'gp0McflA',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gp0McflA}',
                     lhablock = 'FRBlock',
                     lhacode = [ 23 ])

gMcvIflL = Parameter(name = 'gMcvIflL',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMcvIflL}',
                     lhablock = 'FRBlock',
                     lhacode = [ 24 ])

gMcvIflR = Parameter(name = 'gMcvIflR',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMcvIflR}',
                     lhablock = 'FRBlock',
                     lhacode = [ 25 ])

gMcfIvlL = Parameter(name = 'gMcfIvlL',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMcfIvlL}',
                     lhablock = 'FRBlock',
                     lhacode = [ 26 ])

gMcfIvlR = Parameter(name = 'gMcfIvlR',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMcfIvlR}',
                     lhablock = 'FRBlock',
                     lhacode = [ 27 ])

gMcfIslS = Parameter(name = 'gMcfIslS',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMcfIslS}',
                     lhablock = 'FRBlock',
                     lhacode = [ 28 ])

gMcfIslA = Parameter(name = 'gMcfIslA',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMcfIslA}',
                     lhablock = 'FRBlock',
                     lhacode = [ 29 ])

gMcsIsW = Parameter(name = 'gMcsIsW',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMcsIsW}',
                    lhablock = 'FRBlock',
                    lhacode = [ 30 ])

gMcsIvW = Parameter(name = 'gMcsIvW',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMcsIvW}',
                    lhablock = 'FRBlock',
                    lhacode = [ 31 ])

gMcvIsW = Parameter(name = 'gMcvIsW',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMcvIsW}',
                    lhablock = 'FRBlock',
                    lhacode = [ 32 ])

gMcvIvW = Parameter(name = 'gMcvIvW',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMcvIvW}',
                    lhablock = 'FRBlock',
                    lhacode = [ 33 ])

gMvllL = Parameter(name = 'gMvllL',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMvllL}',
                   lhablock = 'FRBlock',
                   lhacode = [ 34 ])

gMvllR = Parameter(name = 'gMvllR',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMvllR}',
                   lhablock = 'FRBlock',
                   lhacode = [ 35 ])

gMvIsIs = Parameter(name = 'gMvIsIs',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMvIsIs}',
                    lhablock = 'FRBlock',
                    lhacode = [ 36 ])

gp0MvMv = Parameter(name = 'gp0MvMv',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0MvMv}',
                    lhablock = 'FRBlock',
                    lhacode = [ 37 ])

gMvIvIv = Parameter(name = 'gMvIvIv',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMvIvIv}',
                    lhablock = 'FRBlock',
                    lhacode = [ 38 ])

gMvWW = Parameter(name = 'gMvWW',
                  nature = 'external',
                  type = 'real',
                  value = 1.,
                  texname = '\\text{gMvWW}',
                  lhablock = 'FRBlock',
                  lhacode = [ 39 ])

gMvIfIfL = Parameter(name = 'gMvIfIfL',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMvIfIfL}',
                     lhablock = 'FRBlock',
                     lhacode = [ 40 ])

gMvIfIfR = Parameter(name = 'gMvIfIfR',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMvIfIfR}',
                     lhablock = 'FRBlock',
                     lhacode = [ 41 ])

gMsllS = Parameter(name = 'gMsllS',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMsllS}',
                   lhablock = 'FRBlock',
                   lhacode = [ 42 ])

gMsllA = Parameter(name = 'gMsllA',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMsllA}',
                   lhablock = 'FRBlock',
                   lhacode = [ 43 ])

gMsIfIfS = Parameter(name = 'gMsIfIfS',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMsIfIfS}',
                     lhablock = 'FRBlock',
                     lhacode = [ 44 ])

gMsIfIfA = Parameter(name = 'gMsIfIfA',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMsIfIfA}',
                     lhablock = 'FRBlock',
                     lhacode = [ 45 ])

gMsIvIv = Parameter(name = 'gMsIvIv',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMsIvIv}',
                    lhablock = 'FRBlock',
                    lhacode = [ 46 ])

gp0MvIs = Parameter(name = 'gp0MvIs',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0MvIs}',
                    lhablock = 'FRBlock',
                    lhacode = [ 47 ])

gp0MvIv = Parameter(name = 'gp0MvIv',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0MvIv}',
                    lhablock = 'FRBlock',
                    lhacode = [ 48 ])

gp0IvZ = Parameter(name = 'gp0IvZ',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gp0IvZ}',
                   lhablock = 'FRBlock',
                   lhacode = [ 49 ])

gMvIsIsZ = Parameter(name = 'gMvIsIsZ',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMvIsIsZ}',
                     lhablock = 'FRBlock',
                     lhacode = [ 50 ])

gp0MfIfS = Parameter(name = 'gp0MfIfS',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gp0MfIfS}',
                     lhablock = 'FRBlock',
                     lhacode = [ 51 ])

gp0MfIfA = Parameter(name = 'gp0MfIfA',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gp0MfIfA}',
                     lhablock = 'FRBlock',
                     lhacode = [ 52 ])

gp0MfMfS = Parameter(name = 'gp0MfMfS',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gp0MfMfS}',
                     lhablock = 'FRBlock',
                     lhacode = [ 53 ])

gp0MfMfA = Parameter(name = 'gp0MfMfA',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gp0MfMfA}',
                     lhablock = 'FRBlock',
                     lhacode = [ 54 ])

gMcfIfWL = Parameter(name = 'gMcfIfWL',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMcfIfWL}',
                     lhablock = 'FRBlock',
                     lhacode = [ 55 ])

gMcfIfWR = Parameter(name = 'gMcfIfWR',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMcfIfWR}',
                     lhablock = 'FRBlock',
                     lhacode = [ 56 ])

gMfIfZL = Parameter(name = 'gMfIfZL',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMfIfZL}',
                    lhablock = 'FRBlock',
                    lhacode = [ 57 ])

gMfIfZR = Parameter(name = 'gMfIfZR',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMfIfZR}',
                    lhablock = 'FRBlock',
                    lhacode = [ 58 ])

gMvIvZ = Parameter(name = 'gMvIvZ',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMvIvZ}',
                   lhablock = 'FRBlock',
                   lhacode = [ 59 ])

gMsIvZ = Parameter(name = 'gMsIvZ',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMsIvZ}',
                   lhablock = 'FRBlock',
                   lhacode = [ 60 ])

gp0MsIv = Parameter(name = 'gp0MsIv',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0MsIv}',
                    lhablock = 'FRBlock',
                    lhacode = [ 61 ])

gMvIsZ = Parameter(name = 'gMvIsZ',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMvIsZ}',
                   lhablock = 'FRBlock',
                   lhacode = [ 62 ])

gp0MvZ = Parameter(name = 'gp0MvZ',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gp0MvZ}',
                   lhablock = 'FRBlock',
                   lhacode = [ 63 ])

gMvIvIvZ1 = Parameter(name = 'gMvIvIvZ1',
                      nature = 'external',
                      type = 'real',
                      value = 1.,
                      texname = '\\text{gMvIvIvZ1}',
                      lhablock = 'FRBlock',
                      lhacode = [ 64 ])

gMvIvIvZ2 = Parameter(name = 'gMvIvIvZ2',
                      nature = 'external',
                      type = 'real',
                      value = 1.,
                      texname = '\\text{gMvIvIvZ2}',
                      lhablock = 'FRBlock',
                      lhacode = [ 65 ])

gMvIvIvZ3 = Parameter(name = 'gMvIvIvZ3',
                      nature = 'external',
                      type = 'real',
                      value = 1.,
                      texname = '\\text{gMvIvIvZ3}',
                      lhablock = 'FRBlock',
                      lhacode = [ 66 ])

gMvIvZZ1 = Parameter(name = 'gMvIvZZ1',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMvIvZZ1}',
                     lhablock = 'FRBlock',
                     lhacode = [ 67 ])

gMvIvZZ2 = Parameter(name = 'gMvIvZZ2',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMvIvZZ2}',
                     lhablock = 'FRBlock',
                     lhacode = [ 68 ])

gMvIvZZ3 = Parameter(name = 'gMvIvZZ3',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMvIvZZ3}',
                     lhablock = 'FRBlock',
                     lhacode = [ 69 ])

gMsWW = Parameter(name = 'gMsWW',
                  nature = 'external',
                  type = 'real',
                  value = 1.,
                  texname = '\\text{gMsWW}',
                  lhablock = 'FRBlock',
                  lhacode = [ 70 ])

gMsIsWW = Parameter(name = 'gMsIsWW',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMsIsWW}',
                    lhablock = 'FRBlock',
                    lhacode = [ 71 ])

gMsZZ = Parameter(name = 'gMsZZ',
                  nature = 'external',
                  type = 'real',
                  value = 1.,
                  texname = '\\text{gMsZZ}',
                  lhablock = 'FRBlock',
                  lhacode = [ 72 ])

gMsIsZZ = Parameter(name = 'gMsIsZZ',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMsIsZZ}',
                    lhablock = 'FRBlock',
                    lhacode = [ 73 ])

gp0IsZZ = Parameter(name = 'gp0IsZZ',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0IsZZ}',
                    lhablock = 'FRBlock',
                    lhacode = [ 74 ])

gHMfIfS = Parameter(name = 'gHMfIfS',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gHMfIfS}',
                    lhablock = 'FRBlock',
                    lhacode = [ 75 ])

gHMfIfA = Parameter(name = 'gHMfIfA',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gHMfIfA}',
                    lhablock = 'FRBlock',
                    lhacode = [ 76 ])

gMvIvH = Parameter(name = 'gMvIvH',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMvIvH}',
                   lhablock = 'FRBlock',
                   lhacode = [ 77 ])

gMsIvH = Parameter(name = 'gMsIvH',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMsIvH}',
                   lhablock = 'FRBlock',
                   lhacode = [ 78 ])

gMvIsH = Parameter(name = 'gMvIsH',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gMvIsH}',
                   lhablock = 'FRBlock',
                   lhacode = [ 79 ])

gp0IvH = Parameter(name = 'gp0IvH',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gp0IvH}',
                   lhablock = 'FRBlock',
                   lhacode = [ 80 ])

gp0IvIvH = Parameter(name = 'gp0IvIvH',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gp0IvIvH}',
                     lhablock = 'FRBlock',
                     lhacode = [ 81 ])

gp0MvH = Parameter(name = 'gp0MvH',
                   nature = 'external',
                   type = 'real',
                   value = 1.,
                   texname = '\\text{gp0MvH}',
                   lhablock = 'FRBlock',
                   lhacode = [ 82 ])

gMsIsIsH = Parameter(name = 'gMsIsIsH',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMsIsIsH}',
                     lhablock = 'FRBlock',
                     lhacode = [ 83 ])

gMsIvIvH = Parameter(name = 'gMsIvIvH',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMsIvIvH}',
                     lhablock = 'FRBlock',
                     lhacode = [ 84 ])

gMsHH = Parameter(name = 'gMsHH',
                  nature = 'external',
                  type = 'real',
                  value = 1.,
                  texname = '\\text{gMsHH}',
                  lhablock = 'FRBlock',
                  lhacode = [ 85 ])

gp0IsHH = Parameter(name = 'gp0IsHH',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0IsHH}',
                    lhablock = 'FRBlock',
                    lhacode = [ 86 ])

gMsIsHH = Parameter(name = 'gMsIsHH',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMsIsHH}',
                    lhablock = 'FRBlock',
                    lhacode = [ 87 ])

gMvIvHH = Parameter(name = 'gMvIvHH',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gMvIvHH}',
                    lhablock = 'FRBlock',
                    lhacode = [ 88 ])

gHaa = Parameter(name = 'gHaa',
                 nature = 'external',
                 type = 'real',
                 value = 1.,
                 texname = '\\text{gHaa}',
                 lhablock = 'FRBlock',
                 lhacode = [ 89 ])

gMvIvWW1 = Parameter(name = 'gMvIvWW1',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMvIvWW1}',
                     lhablock = 'FRBlock',
                     lhacode = [ 90 ])

gMvIvWW2 = Parameter(name = 'gMvIvWW2',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMvIvWW2}',
                     lhablock = 'FRBlock',
                     lhacode = [ 91 ])

gMvIvWW3 = Parameter(name = 'gMvIvWW3',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gMvIvWW3}',
                     lhablock = 'FRBlock',
                     lhacode = [ 92 ])

gp0IsIs = Parameter(name = 'gp0IsIs',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0IsIs}',
                    lhablock = 'FRBlock',
                    lhacode = [ 93 ])

gp0IfIfS = Parameter(name = 'gp0IfIfS',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gp0IfIfS}',
                     lhablock = 'FRBlock',
                     lhacode = [ 94 ])

gp0IfIfA = Parameter(name = 'gp0IfIfA',
                     nature = 'external',
                     type = 'real',
                     value = 1.,
                     texname = '\\text{gp0IfIfA}',
                     lhablock = 'FRBlock',
                     lhacode = [ 95 ])

gp0IvIv = Parameter(name = 'gp0IvIv',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{gp0IvIv}',
                    lhablock = 'FRBlock',
                    lhacode = [ 96 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.000511,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.00255,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

Mp0 = Parameter(name = 'Mp0',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{Mp0}',
                lhablock = 'MASS',
                lhacode = [ 888881 ])

MMs = Parameter(name = 'MMs',
                nature = 'external',
                type = 'real',
                value = 600.,
                texname = '\\text{MMs}',
                lhablock = 'MASS',
                lhacode = [ 888882 ])

MMcs = Parameter(name = 'MMcs',
                 nature = 'external',
                 type = 'real',
                 value = 600.,
                 texname = '\\text{MMcs}',
                 lhablock = 'MASS',
                 lhacode = [ 888883 ])

MIs = Parameter(name = 'MIs',
                nature = 'external',
                type = 'real',
                value = 300.,
                texname = '\\text{MIs}',
                lhablock = 'MASS',
                lhacode = [ 888884 ])

MMf = Parameter(name = 'MMf',
                nature = 'external',
                type = 'real',
                value = 400.,
                texname = '\\text{MMf}',
                lhablock = 'MASS',
                lhacode = [ 888885 ])

MMcf = Parameter(name = 'MMcf',
                 nature = 'external',
                 type = 'real',
                 value = 600.,
                 texname = '\\text{MMcf}',
                 lhablock = 'MASS',
                 lhacode = [ 888886 ])

MIf = Parameter(name = 'MIf',
                nature = 'external',
                type = 'real',
                value = 600.,
                texname = '\\text{MIf}',
                lhablock = 'MASS',
                lhacode = [ 888887 ])

MMv = Parameter(name = 'MMv',
                nature = 'external',
                type = 'real',
                value = 400.,
                texname = '\\text{MMv}',
                lhablock = 'MASS',
                lhacode = [ 888888 ])

MMcv = Parameter(name = 'MMcv',
                 nature = 'external',
                 type = 'real',
                 value = 600.,
                 texname = '\\text{MMcv}',
                 lhablock = 'MASS',
                 lhacode = [ 888889 ])

MIv = Parameter(name = 'MIv',
                nature = 'external',
                type = 'real',
                value = 600.,
                texname = '\\text{MIv}',
                lhablock = 'MASS',
                lhacode = [ 888890 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

Wp0 = Parameter(name = 'Wp0',
                nature = 'external',
                type = 'real',
                value = 1.,
                texname = '\\text{Wp0}',
                lhablock = 'DECAY',
                lhacode = [ 888881 ])

WMs = Parameter(name = 'WMs',
                nature = 'external',
                type = 'real',
                value = 1.,
                texname = '\\text{WMs}',
                lhablock = 'DECAY',
                lhacode = [ 888882 ])

WMcs = Parameter(name = 'WMcs',
                 nature = 'external',
                 type = 'real',
                 value = 1.,
                 texname = '\\text{WMcs}',
                 lhablock = 'DECAY',
                 lhacode = [ 888883 ])

WIs = Parameter(name = 'WIs',
                nature = 'external',
                type = 'real',
                value = 1.,
                texname = '\\text{WIs}',
                lhablock = 'DECAY',
                lhacode = [ 888884 ])

WMf = Parameter(name = 'WMf',
                nature = 'external',
                type = 'real',
                value = 1.,
                texname = '\\text{WMf}',
                lhablock = 'DECAY',
                lhacode = [ 888885 ])

WMcf = Parameter(name = 'WMcf',
                 nature = 'external',
                 type = 'real',
                 value = 1.,
                 texname = '\\text{WMcf}',
                 lhablock = 'DECAY',
                 lhacode = [ 888886 ])

WIf = Parameter(name = 'WIf',
                nature = 'external',
                type = 'real',
                value = 1.,
                texname = '\\text{WIf}',
                lhablock = 'DECAY',
                lhacode = [ 888887 ])

WMv = Parameter(name = 'WMv',
                nature = 'external',
                type = 'real',
                value = 1.,
                texname = '\\text{WMv}',
                lhablock = 'DECAY',
                lhacode = [ 888888 ])

WMcv = Parameter(name = 'WMcv',
                 nature = 'external',
                 type = 'real',
                 value = 1.,
                 texname = '\\text{WMcv}',
                 lhablock = 'DECAY',
                 lhacode = [ 888889 ])

WIv = Parameter(name = 'WIv',
                nature = 'external',
                type = 'real',
                value = 1.,
                texname = '\\text{WIv}',
                lhablock = 'DECAY',
                lhacode = [ 888890 ])

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(cabi)',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.sin(cabi)',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-cmath.sin(cabi)',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(cabi)',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '1',
                   texname = '\\text{CKM3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a11 = Parameter(name = 'I1a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'ydo*complexconjugate(CKM1x1)',
                  texname = '\\text{I1a11}')

I1a12 = Parameter(name = 'I1a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'ydo*complexconjugate(CKM2x1)',
                  texname = '\\text{I1a12}')

I1a13 = Parameter(name = 'I1a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'ydo*complexconjugate(CKM3x1)',
                  texname = '\\text{I1a13}')

I1a21 = Parameter(name = 'I1a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'ys*complexconjugate(CKM1x2)',
                  texname = '\\text{I1a21}')

I1a22 = Parameter(name = 'I1a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'ys*complexconjugate(CKM2x2)',
                  texname = '\\text{I1a22}')

I1a23 = Parameter(name = 'I1a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'ys*complexconjugate(CKM3x2)',
                  texname = '\\text{I1a23}')

I1a31 = Parameter(name = 'I1a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yb*complexconjugate(CKM1x3)',
                  texname = '\\text{I1a31}')

I1a32 = Parameter(name = 'I1a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yb*complexconjugate(CKM2x3)',
                  texname = '\\text{I1a32}')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yb*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a33}')

I2a11 = Parameter(name = 'I2a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yup*complexconjugate(CKM1x1)',
                  texname = '\\text{I2a11}')

I2a12 = Parameter(name = 'I2a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yc*complexconjugate(CKM2x1)',
                  texname = '\\text{I2a12}')

I2a13 = Parameter(name = 'I2a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt*complexconjugate(CKM3x1)',
                  texname = '\\text{I2a13}')

I2a21 = Parameter(name = 'I2a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yup*complexconjugate(CKM1x2)',
                  texname = '\\text{I2a21}')

I2a22 = Parameter(name = 'I2a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yc*complexconjugate(CKM2x2)',
                  texname = '\\text{I2a22}')

I2a23 = Parameter(name = 'I2a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt*complexconjugate(CKM3x2)',
                  texname = '\\text{I2a23}')

I2a31 = Parameter(name = 'I2a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yup*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a31}')

I2a32 = Parameter(name = 'I2a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yc*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a32}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a33}')

I3a11 = Parameter(name = 'I3a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*yup',
                  texname = '\\text{I3a11}')

I3a12 = Parameter(name = 'I3a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*yup',
                  texname = '\\text{I3a12}')

I3a13 = Parameter(name = 'I3a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*yup',
                  texname = '\\text{I3a13}')

I3a21 = Parameter(name = 'I3a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*yc',
                  texname = '\\text{I3a21}')

I3a22 = Parameter(name = 'I3a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x2*yc',
                  texname = '\\text{I3a22}')

I3a23 = Parameter(name = 'I3a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x3*yc',
                  texname = '\\text{I3a23}')

I3a31 = Parameter(name = 'I3a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*yt',
                  texname = '\\text{I3a31}')

I3a32 = Parameter(name = 'I3a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x2*yt',
                  texname = '\\text{I3a32}')

I3a33 = Parameter(name = 'I3a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x3*yt',
                  texname = '\\text{I3a33}')

I4a11 = Parameter(name = 'I4a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*ydo',
                  texname = '\\text{I4a11}')

I4a12 = Parameter(name = 'I4a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*ys',
                  texname = '\\text{I4a12}')

I4a13 = Parameter(name = 'I4a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*yb',
                  texname = '\\text{I4a13}')

I4a21 = Parameter(name = 'I4a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*ydo',
                  texname = '\\text{I4a21}')

I4a22 = Parameter(name = 'I4a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x2*ys',
                  texname = '\\text{I4a22}')

I4a23 = Parameter(name = 'I4a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x3*yb',
                  texname = '\\text{I4a23}')

I4a31 = Parameter(name = 'I4a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*ydo',
                  texname = '\\text{I4a31}')

I4a32 = Parameter(name = 'I4a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x2*ys',
                  texname = '\\text{I4a32}')

I4a33 = Parameter(name = 'I4a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x3*yb',
                  texname = '\\text{I4a33}')



==> anc/simpBSM_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.32
# Mathematica version: 12.0.0 for Linux x86 (64-bit) (April 7, 2019)
# Date: Thu 21 Oct 2021 09:52:03


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

p0 = Particle(pdg_code = 888881,
              name = 'p0',
              antiname = 'p0',
              spin = 1,
              color = 1,
              mass = Param.Mp0,
              width = Param.Wp0,
              texname = 'p0',
              antitexname = 'p0',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

Ms = Particle(pdg_code = 888882,
              name = 'Ms',
              antiname = 'Ms',
              spin = 1,
              color = 1,
              mass = Param.MMs,
              width = Param.WMs,
              texname = 'Ms',
              antitexname = 'Ms',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

Mcs = Particle(pdg_code = 888883,
               name = 'Mcs',
               antiname = 'Mcs~',
               spin = 1,
               color = 1,
               mass = Param.MMcs,
               width = Param.WMcs,
               texname = 'Mcs',
               antitexname = 'Mcs~',
               charge = -1,
               GhostNumber = 0,
               LeptonNumber = 1,
               Y = 0)

Mcs__tilde__ = Mcs.anti()

Is = Particle(pdg_code = 888884,
              name = 'Is',
              antiname = 'Is',
              spin = 1,
              color = 1,
              mass = Param.MIs,
              width = Param.WIs,
              texname = 'Is',
              antitexname = 'Is',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

Mf = Particle(pdg_code = 888885,
              name = 'Mf',
              antiname = 'Mf~',
              spin = 2,
              color = 1,
              mass = Param.MMf,
              width = Param.WMf,
              texname = 'Mf',
              antitexname = 'Mf~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

Mf__tilde__ = Mf.anti()

Mcf = Particle(pdg_code = 888886,
               name = 'Mcf',
               antiname = 'Mcf~',
               spin = 2,
               color = 1,
               mass = Param.MMcf,
               width = Param.WMcf,
               texname = 'Mcf',
               antitexname = 'Mcf~',
               charge = -1,
               GhostNumber = 0,
               LeptonNumber = 1,
               Y = 0)

Mcf__tilde__ = Mcf.anti()

If = Particle(pdg_code = 888887,
              name = 'If',
              antiname = 'If~',
              spin = 2,
              color = 1,
              mass = Param.MIf,
              width = Param.WIf,
              texname = 'If',
              antitexname = 'If~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

If__tilde__ = If.anti()

Mv = Particle(pdg_code = 888888,
              name = 'Mv',
              antiname = 'Mv',
              spin = 3,
              color = 1,
              mass = Param.MMv,
              width = Param.WMv,
              texname = 'Mv',
              antitexname = 'Mv',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

Mcv = Particle(pdg_code = 888889,
               name = 'Mcv',
               antiname = 'Mcv~',
               spin = 3,
               color = 1,
               mass = Param.MMcv,
               width = Param.WMcv,
               texname = 'Mcv',
               antitexname = 'Mcv~',
               charge = -1,
               GhostNumber = 0,
               LeptonNumber = 1,
               Y = 0)

Mcv__tilde__ = Mcv.anti()

Iv = Particle(pdg_code = 888890,
              name = 'Iv',
              antiname = 'Iv',
              spin = 3,
              color = 1,
              mass = Param.MIv,
              width = Param.WIv,
              texname = 'Iv',
              antitexname = 'Iv',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/simpBSM_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/simpBSM_UFO/simpBSM_UFO.log <==
# This file was automatically created by FeynRules 2.3.32
# Mathematica version: 12.0.0 for Linux x86 (64-bit) (April 7, 2019)
# Date: Thu 21 Oct 2021 09:51:19


# 
# This is the logfile for the model simpBSM

# Authors: H. Bahl
# Model version: 1.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 201
   * Number of flavored vertices: 275
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber NOT conserved in the following vertices
          {Iv, Mcv, W}
          {Iv, Mcvbar, Wbar}
          {Is, Mcs, W}
          {Mcs, p0, W}
          {Iv, Mcs, W}
          {Is, Mcv, W}
          {Mcv, p0, W}
          {Is, Mcsbar, Wbar}
          {Mcsbar, p0, Wbar}
          {Iv, Mcsbar, Wbar}
          {Is, Mcvbar, Wbar}
          {Mcvbar, p0, Wbar}
          {W, Ifbar, Mcf}
          {Wbar, Mcfbar, If}
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 275 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 28 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   >>>> Non positive interaction order QED found for coupling GC_161.
   >>>> Non positive interaction order QED found for coupling GC_174.
   * 232 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 22 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/simpBSM_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.32
# Mathematica version: 12.0.0 for Linux x86 (64-bit) (April 7, 2019)
# Date: Thu 21 Oct 2021 09:52:03


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.G0, P.G0, P.G0, P.G0 ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_117})

V_2 = Vertex(name = 'V_2',
             particles = [ P.G0, P.G0, P.G__minus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_115})

V_3 = Vertex(name = 'V_3',
             particles = [ P.G__minus__, P.G__minus__, P.G__plus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_116})

V_4 = Vertex(name = 'V_4',
             particles = [ P.G0, P.G0, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_115})

V_5 = Vertex(name = 'V_5',
             particles = [ P.G__minus__, P.G__plus__, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_115})

V_6 = Vertex(name = 'V_6',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_117})

V_7 = Vertex(name = 'V_7',
             particles = [ P.H, P.H, P.Is, P.Ms ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_32})

V_8 = Vertex(name = 'V_8',
             particles = [ P.H, P.Is, P.Is, P.Ms ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_33})

V_9 = Vertex(name = 'V_9',
             particles = [ P.H, P.H, P.Is, P.p0 ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_60})

V_10 = Vertex(name = 'V_10',
              particles = [ P.H, P.Is, P.Is, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_61})

V_11 = Vertex(name = 'V_11',
              particles = [ P.G0, P.G0, P.H ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_168})

V_12 = Vertex(name = 'V_12',
              particles = [ P.G__minus__, P.G__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_168})

V_13 = Vertex(name = 'V_13',
              particles = [ P.H, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_169})

V_14 = Vertex(name = 'V_14',
              particles = [ P.H, P.H, P.Ms ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_170})

V_15 = Vertex(name = 'V_15',
              particles = [ P.H, P.Is, P.Ms ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_171})

V_16 = Vertex(name = 'V_16',
              particles = [ P.Is, P.Is, P.Ms ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_172})

V_17 = Vertex(name = 'V_17',
              particles = [ P.H, P.Is, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_173})

V_18 = Vertex(name = 'V_18',
              particles = [ P.Is, P.Is, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_174})

V_19 = Vertex(name = 'V_19',
              particles = [ P.Mcs__tilde__, P.Mcs, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_175})

V_20 = Vertex(name = 'V_20',
              particles = [ P.H, P.Ms, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_176})

V_21 = Vertex(name = 'V_21',
              particles = [ P.Is, P.Ms, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_177})

V_22 = Vertex(name = 'V_22',
              particles = [ P.Ms, P.Ms, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_178})

V_23 = Vertex(name = 'V_23',
              particles = [ P.a, P.a, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_6})

V_24 = Vertex(name = 'V_24',
              particles = [ P.a, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1 ],
              couplings = {(0,0):C.GC_3})

V_25 = Vertex(name = 'V_25',
              particles = [ P.a, P.a, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS2 ],
              couplings = {(0,0):C.GC_13})

V_26 = Vertex(name = 'V_26',
              particles = [ P.g, P.g, P.p0 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.VVS2 ],
              couplings = {(0,0):C.GC_55})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ghA, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_3})

V_28 = Vertex(name = 'V_28',
              particles = [ P.ghA, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_4})

V_29 = Vertex(name = 'V_29',
              particles = [ P.ghWm, P.ghA__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_184})

V_30 = Vertex(name = 'V_30',
              particles = [ P.ghWm, P.ghA__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_3})

V_31 = Vertex(name = 'V_31',
              particles = [ P.ghWm, P.ghWm__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_179})

V_32 = Vertex(name = 'V_32',
              particles = [ P.ghWm, P.ghWm__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_180})

V_33 = Vertex(name = 'V_33',
              particles = [ P.ghWm, P.ghWm__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_4})

V_34 = Vertex(name = 'V_34',
              particles = [ P.ghWm, P.ghWm__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_135})

V_35 = Vertex(name = 'V_35',
              particles = [ P.ghWm, P.ghZ__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_187})

V_36 = Vertex(name = 'V_36',
              particles = [ P.ghWm, P.ghZ__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_134})

V_37 = Vertex(name = 'V_37',
              particles = [ P.ghWp, P.ghA__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_183})

V_38 = Vertex(name = 'V_38',
              particles = [ P.ghWp, P.ghA__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_4})

V_39 = Vertex(name = 'V_39',
              particles = [ P.ghWp, P.ghWp__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_182})

V_40 = Vertex(name = 'V_40',
              particles = [ P.ghWp, P.ghWp__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_180})

V_41 = Vertex(name = 'V_41',
              particles = [ P.ghWp, P.ghWp__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_3})

V_42 = Vertex(name = 'V_42',
              particles = [ P.ghWp, P.ghWp__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_134})

V_43 = Vertex(name = 'V_43',
              particles = [ P.ghWp, P.ghZ__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_186})

V_44 = Vertex(name = 'V_44',
              particles = [ P.ghWp, P.ghZ__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_135})

V_45 = Vertex(name = 'V_45',
              particles = [ P.ghZ, P.ghWm__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_188})

V_46 = Vertex(name = 'V_46',
              particles = [ P.ghZ, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_134})

V_47 = Vertex(name = 'V_47',
              particles = [ P.ghZ, P.ghWp__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_185})

V_48 = Vertex(name = 'V_48',
              particles = [ P.ghZ, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_135})

V_49 = Vertex(name = 'V_49',
              particles = [ P.ghZ, P.ghZ__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_189})

V_50 = Vertex(name = 'V_50',
              particles = [ P.b__tilde__, P.b, P.p0 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_53,(0,1):C.GC_54})

V_51 = Vertex(name = 'V_51',
              particles = [ P.If__tilde__, P.e__minus__, P.Mcs__tilde__ ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_22,(0,1):C.GC_23})

V_52 = Vertex(name = 'V_52',
              particles = [ P.Mcf__tilde__, P.e__minus__, P.Is ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_18,(0,1):C.GC_19})

V_53 = Vertex(name = 'V_53',
              particles = [ P.Mcf__tilde__, P.e__minus__, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_67})

V_54 = Vertex(name = 'V_54',
              particles = [ P.e__plus__, P.If, P.Mcs ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_22,(0,1):C.GC_23})

V_55 = Vertex(name = 'V_55',
              particles = [ P.If__tilde__, P.If, P.Ms ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_31})

V_56 = Vertex(name = 'V_56',
              particles = [ P.If__tilde__, P.If, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_58,(0,1):C.GC_59})

V_57 = Vertex(name = 'V_57',
              particles = [ P.Mf__tilde__, P.If, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_15})

V_58 = Vertex(name = 'V_58',
              particles = [ P.Mf__tilde__, P.If, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_71,(0,1):C.GC_72})

V_59 = Vertex(name = 'V_59',
              particles = [ P.mu__plus__, P.If, P.Mcs ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_22,(0,1):C.GC_23})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ta__plus__, P.If, P.Mcs ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_22,(0,1):C.GC_23})

V_61 = Vertex(name = 'V_61',
              particles = [ P.e__plus__, P.e__minus__, P.Ms ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_39,(0,1):C.GC_40})

V_62 = Vertex(name = 'V_62',
              particles = [ P.mu__plus__, P.mu__minus__, P.Ms ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_39,(0,1):C.GC_40})

V_63 = Vertex(name = 'V_63',
              particles = [ P.ta__plus__, P.ta__minus__, P.Ms ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_39,(0,1):C.GC_40})

V_64 = Vertex(name = 'V_64',
              particles = [ P.e__plus__, P.Mcf, P.Is ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_18,(0,1):C.GC_19})

V_65 = Vertex(name = 'V_65',
              particles = [ P.e__plus__, P.Mcf, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_67})

V_66 = Vertex(name = 'V_66',
              particles = [ P.Mcf__tilde__, P.Mcf, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_68,(0,1):C.GC_69})

V_67 = Vertex(name = 'V_67',
              particles = [ P.mu__plus__, P.Mcf, P.Is ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_18,(0,1):C.GC_19})

V_68 = Vertex(name = 'V_68',
              particles = [ P.mu__plus__, P.Mcf, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_67})

V_69 = Vertex(name = 'V_69',
              particles = [ P.ta__plus__, P.Mcf, P.Is ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_18,(0,1):C.GC_19})

V_70 = Vertex(name = 'V_70',
              particles = [ P.ta__plus__, P.Mcf, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_67})

V_71 = Vertex(name = 'V_71',
              particles = [ P.If__tilde__, P.Mf, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_15})

V_72 = Vertex(name = 'V_72',
              particles = [ P.If__tilde__, P.Mf, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_71,(0,1):C.GC_72})

V_73 = Vertex(name = 'V_73',
              particles = [ P.Mf__tilde__, P.Mf, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_73,(0,1):C.GC_74})

V_74 = Vertex(name = 'V_74',
              particles = [ P.If__tilde__, P.mu__minus__, P.Mcs__tilde__ ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_22,(0,1):C.GC_23})

V_75 = Vertex(name = 'V_75',
              particles = [ P.Mcf__tilde__, P.mu__minus__, P.Is ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_18,(0,1):C.GC_19})

V_76 = Vertex(name = 'V_76',
              particles = [ P.Mcf__tilde__, P.mu__minus__, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_67})

V_77 = Vertex(name = 'V_77',
              particles = [ P.If__tilde__, P.ta__minus__, P.Mcs__tilde__ ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_22,(0,1):C.GC_23})

V_78 = Vertex(name = 'V_78',
              particles = [ P.Mcf__tilde__, P.ta__minus__, P.Is ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_18,(0,1):C.GC_19})

V_79 = Vertex(name = 'V_79',
              particles = [ P.Mcf__tilde__, P.ta__minus__, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.FFS1, L.FFS2 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_67})

V_80 = Vertex(name = 'V_80',
              particles = [ P.ghG, P.ghG__tilde__, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_10})

V_81 = Vertex(name = 'V_81',
              particles = [ P.g, P.g, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_10})

V_82 = Vertex(name = 'V_82',
              particles = [ P.g, P.g, P.g, P.g ],
              color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
              lorentz = [ L.VVVV1, L.VVVV5, L.VVVV6 ],
              couplings = {(1,1):C.GC_12,(0,0):C.GC_12,(2,2):C.GC_12})

V_83 = Vertex(name = 'V_83',
              particles = [ P.g, P.g, P.g, P.p0 ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.VVVS1 ],
              couplings = {(0,0):C.GC_56})

V_84 = Vertex(name = 'V_84',
              particles = [ P.g, P.g, P.g, P.g, P.p0 ],
              color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
              lorentz = [ L.VVVVS1, L.VVVVS2, L.VVVVS3 ],
              couplings = {(1,1):C.GC_57,(0,0):C.GC_57,(2,2):C.GC_57})

V_85 = Vertex(name = 'V_85',
              particles = [ P.Iv, P.H, P.Ms ],
              color = [ '1' ],
              lorentz = [ L.VSS1 ],
              couplings = {(0,0):C.GC_37})

V_86 = Vertex(name = 'V_86',
              particles = [ P.Iv, P.H, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.VSS1 ],
              couplings = {(0,0):C.GC_64})

V_87 = Vertex(name = 'V_87',
              particles = [ P.Iv, P.Ms, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.VSS1 ],
              couplings = {(0,0):C.GC_75})

V_88 = Vertex(name = 'V_88',
              particles = [ P.Iv, P.Iv, P.H, P.Ms ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_38})

V_89 = Vertex(name = 'V_89',
              particles = [ P.Iv, P.Iv, P.H, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_65})

V_90 = Vertex(name = 'V_90',
              particles = [ P.Iv, P.Iv, P.Ms ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_155})

V_91 = Vertex(name = 'V_91',
              particles = [ P.Iv, P.Iv, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_161})

V_92 = Vertex(name = 'V_92',
              particles = [ P.Iv, P.Mcv__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_27})

V_93 = Vertex(name = 'V_93',
              particles = [ P.Iv, P.Mcv, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_27})

V_94 = Vertex(name = 'V_94',
              particles = [ P.Mcv__tilde__, P.Mcv, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_163})

V_95 = Vertex(name = 'V_95',
              particles = [ P.Mv, P.H, P.Is ],
              color = [ '1' ],
              lorentz = [ L.VSS1 ],
              couplings = {(0,0):C.GC_43})

V_96 = Vertex(name = 'V_96',
              particles = [ P.Mv, P.H, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.VSS1 ],
              couplings = {(0,0):C.GC_77})

V_97 = Vertex(name = 'V_97',
              particles = [ P.Mv, P.Is, P.p0 ],
              color = [ '1' ],
              lorentz = [ L.VSS1 ],
              couplings = {(0,0):C.GC_78})

V_98 = Vertex(name = 'V_98',
              particles = [ P.Iv, P.Mv, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_45})

V_99 = Vertex(name = 'V_99',
              particles = [ P.Iv, P.Mv, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_160})

V_100 = Vertex(name = 'V_100',
               particles = [ P.Iv, P.Mv, P.p0 ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_165})

V_101 = Vertex(name = 'V_101',
               particles = [ P.Iv, P.Mv, P.Z ],
               color = [ '1' ],
               lorentz = [ L.VVV1 ],
               couplings = {(0,0):C.GC_48})

V_102 = Vertex(name = 'V_102',
               particles = [ P.Mv, P.Mv, P.p0 ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_166})

V_103 = Vertex(name = 'V_103',
               particles = [ P.u__tilde__, P.d, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_79,(0,1):C.GC_88})

V_104 = Vertex(name = 'V_104',
               particles = [ P.c__tilde__, P.d, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_80,(0,1):C.GC_89})

V_105 = Vertex(name = 'V_105',
               particles = [ P.t__tilde__, P.d, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_81,(0,1):C.GC_90})

V_106 = Vertex(name = 'V_106',
               particles = [ P.u__tilde__, P.s, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_82,(0,1):C.GC_91})

V_107 = Vertex(name = 'V_107',
               particles = [ P.c__tilde__, P.s, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_83,(0,1):C.GC_92})

V_108 = Vertex(name = 'V_108',
               particles = [ P.t__tilde__, P.s, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_84,(0,1):C.GC_93})

V_109 = Vertex(name = 'V_109',
               particles = [ P.u__tilde__, P.b, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_85,(0,1):C.GC_94})

V_110 = Vertex(name = 'V_110',
               particles = [ P.c__tilde__, P.b, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_86,(0,1):C.GC_95})

V_111 = Vertex(name = 'V_111',
               particles = [ P.t__tilde__, P.b, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_87,(0,1):C.GC_96})

V_112 = Vertex(name = 'V_112',
               particles = [ P.d__tilde__, P.d, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_197,(0,1):C.GC_199})

V_113 = Vertex(name = 'V_113',
               particles = [ P.s__tilde__, P.s, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_210,(0,1):C.GC_212})

V_114 = Vertex(name = 'V_114',
               particles = [ P.b__tilde__, P.b, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_191,(0,1):C.GC_193})

V_115 = Vertex(name = 'V_115',
               particles = [ P.d__tilde__, P.d, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_198,(0,1):C.GC_198})

V_116 = Vertex(name = 'V_116',
               particles = [ P.s__tilde__, P.s, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_211,(0,1):C.GC_211})

V_117 = Vertex(name = 'V_117',
               particles = [ P.b__tilde__, P.b, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_192,(0,1):C.GC_192})

V_118 = Vertex(name = 'V_118',
               particles = [ P.ve__tilde__, P.e__minus__, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFS3 ],
               couplings = {(0,0):C.GC_201})

V_119 = Vertex(name = 'V_119',
               particles = [ P.vm__tilde__, P.mu__minus__, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFS3 ],
               couplings = {(0,0):C.GC_206})

V_120 = Vertex(name = 'V_120',
               particles = [ P.vt__tilde__, P.ta__minus__, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFS3 ],
               couplings = {(0,0):C.GC_217})

V_121 = Vertex(name = 'V_121',
               particles = [ P.e__plus__, P.e__minus__, P.G0 ],
               color = [ '1' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_202,(0,1):C.GC_204})

V_122 = Vertex(name = 'V_122',
               particles = [ P.mu__plus__, P.mu__minus__, P.G0 ],
               color = [ '1' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_207,(0,1):C.GC_209})

V_123 = Vertex(name = 'V_123',
               particles = [ P.ta__plus__, P.ta__minus__, P.G0 ],
               color = [ '1' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_218,(0,1):C.GC_220})

V_124 = Vertex(name = 'V_124',
               particles = [ P.e__plus__, P.e__minus__, P.H ],
               color = [ '1' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_203,(0,1):C.GC_203})

V_125 = Vertex(name = 'V_125',
               particles = [ P.mu__plus__, P.mu__minus__, P.H ],
               color = [ '1' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_208,(0,1):C.GC_208})

V_126 = Vertex(name = 'V_126',
               particles = [ P.ta__plus__, P.ta__minus__, P.H ],
               color = [ '1' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_219,(0,1):C.GC_219})

V_127 = Vertex(name = 'V_127',
               particles = [ P.d__tilde__, P.u, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_97,(0,1):C.GC_106})

V_128 = Vertex(name = 'V_128',
               particles = [ P.s__tilde__, P.u, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_98,(0,1):C.GC_107})

V_129 = Vertex(name = 'V_129',
               particles = [ P.b__tilde__, P.u, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_99,(0,1):C.GC_108})

V_130 = Vertex(name = 'V_130',
               particles = [ P.d__tilde__, P.c, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_100,(0,1):C.GC_109})

V_131 = Vertex(name = 'V_131',
               particles = [ P.s__tilde__, P.c, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_101,(0,1):C.GC_110})

V_132 = Vertex(name = 'V_132',
               particles = [ P.b__tilde__, P.c, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_102,(0,1):C.GC_111})

V_133 = Vertex(name = 'V_133',
               particles = [ P.d__tilde__, P.t, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_103,(0,1):C.GC_112})

V_134 = Vertex(name = 'V_134',
               particles = [ P.s__tilde__, P.t, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_104,(0,1):C.GC_113})

V_135 = Vertex(name = 'V_135',
               particles = [ P.b__tilde__, P.t, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_105,(0,1):C.GC_114})

V_136 = Vertex(name = 'V_136',
               particles = [ P.u__tilde__, P.u, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_223,(0,1):C.GC_221})

V_137 = Vertex(name = 'V_137',
               particles = [ P.c__tilde__, P.c, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_196,(0,1):C.GC_194})

V_138 = Vertex(name = 'V_138',
               particles = [ P.t__tilde__, P.t, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_215,(0,1):C.GC_213})

V_139 = Vertex(name = 'V_139',
               particles = [ P.u__tilde__, P.u, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_222,(0,1):C.GC_222})

V_140 = Vertex(name = 'V_140',
               particles = [ P.c__tilde__, P.c, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               couplings = {(0,0):C.GC_195,(0,1):C.GC_195})

V_141 = Vertex(name = 'V_141',
               particles = [ P.t__tilde__, P.t, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS5 ],
               couplings = {(0,0):C.GC_214})

V_142 = Vertex(name = 'V_142',
               particles = [ P.a, P.W__minus__, P.G0, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_137})

V_143 = Vertex(name = 'V_143',
               particles = [ P.a, P.W__minus__, P.G__plus__, P.H ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_136})

V_144 = Vertex(name = 'V_144',
               particles = [ P.a, P.W__minus__, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_183})

V_145 = Vertex(name = 'V_145',
               particles = [ P.W__minus__, P.G0, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_123})

V_146 = Vertex(name = 'V_146',
               particles = [ P.W__minus__, P.G__plus__, P.H ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_121})

V_147 = Vertex(name = 'V_147',
               particles = [ P.W__minus__, P.Is, P.Mcs__tilde__ ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_24})

V_148 = Vertex(name = 'V_148',
               particles = [ P.W__minus__, P.Mcs__tilde__, P.p0 ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_70})

V_149 = Vertex(name = 'V_149',
               particles = [ P.a, P.W__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVV1 ],
               couplings = {(0,0):C.GC_4})

V_150 = Vertex(name = 'V_150',
               particles = [ P.Iv, P.W__minus__, P.Mcs__tilde__ ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_153})

V_151 = Vertex(name = 'V_151',
               particles = [ P.Mcv__tilde__, P.W__minus__, P.Is ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_154})

V_152 = Vertex(name = 'V_152',
               particles = [ P.Mcv__tilde__, P.W__minus__, P.p0 ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_164})

V_153 = Vertex(name = 'V_153',
               particles = [ P.Mv, P.W__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVV1 ],
               couplings = {(0,0):C.GC_52})

V_154 = Vertex(name = 'V_154',
               particles = [ P.a, P.W__plus__, P.G0, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_137})

V_155 = Vertex(name = 'V_155',
               particles = [ P.a, P.W__plus__, P.G__minus__, P.H ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_138})

V_156 = Vertex(name = 'V_156',
               particles = [ P.a, P.W__plus__, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_184})

V_157 = Vertex(name = 'V_157',
               particles = [ P.W__plus__, P.G0, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_122})

V_158 = Vertex(name = 'V_158',
               particles = [ P.W__plus__, P.G__minus__, P.H ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_121})

V_159 = Vertex(name = 'V_159',
               particles = [ P.W__plus__, P.Is, P.Mcs ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_24})

V_160 = Vertex(name = 'V_160',
               particles = [ P.W__plus__, P.Mcs, P.p0 ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_70})

V_161 = Vertex(name = 'V_161',
               particles = [ P.W__minus__, P.W__plus__, P.G0, P.G0 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_118})

V_162 = Vertex(name = 'V_162',
               particles = [ P.W__minus__, P.W__plus__, P.G__minus__, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_118})

V_163 = Vertex(name = 'V_163',
               particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_118})

V_164 = Vertex(name = 'V_164',
               particles = [ P.W__minus__, P.W__plus__, P.H ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_181})

V_165 = Vertex(name = 'V_165',
               particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVVV4 ],
               couplings = {(0,0):C.GC_5})

V_166 = Vertex(name = 'V_166',
               particles = [ P.W__minus__, P.W__plus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.VVV1 ],
               couplings = {(0,0):C.GC_135})

V_167 = Vertex(name = 'V_167',
               particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVVV4 ],
               couplings = {(0,0):C.GC_119})

V_168 = Vertex(name = 'V_168',
               particles = [ P.Iv, P.W__plus__, P.Mcs ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_153})

V_169 = Vertex(name = 'V_169',
               particles = [ P.Mcv, P.W__plus__, P.Is ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_154})

V_170 = Vertex(name = 'V_170',
               particles = [ P.Mcv, P.W__plus__, P.p0 ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_164})

V_171 = Vertex(name = 'V_171',
               particles = [ P.W__minus__, P.W__plus__, P.Is, P.Ms ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_34})

V_172 = Vertex(name = 'V_172',
               particles = [ P.W__minus__, P.W__plus__, P.Ms ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_157})

V_173 = Vertex(name = 'V_173',
               particles = [ P.Iv, P.Mv, P.W__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVVV3 ],
               couplings = {(0,0):C.GC_47})

V_174 = Vertex(name = 'V_174',
               particles = [ P.e__plus__, P.ve, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFS4 ],
               couplings = {(0,0):C.GC_200})

V_175 = Vertex(name = 'V_175',
               particles = [ P.mu__plus__, P.vm, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFS4 ],
               couplings = {(0,0):C.GC_205})

V_176 = Vertex(name = 'V_176',
               particles = [ P.ta__plus__, P.vt, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFS4 ],
               couplings = {(0,0):C.GC_216})

V_177 = Vertex(name = 'V_177',
               particles = [ P.a, P.Z, P.G__minus__, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_148})

V_178 = Vertex(name = 'V_178',
               particles = [ P.Z, P.G0, P.H ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_143})

V_179 = Vertex(name = 'V_179',
               particles = [ P.Z, P.G__minus__, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_146})

V_180 = Vertex(name = 'V_180',
               particles = [ P.Z, P.Is, P.Ms ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_35})

V_181 = Vertex(name = 'V_181',
               particles = [ P.Z, P.Is, P.p0 ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_62})

V_182 = Vertex(name = 'V_182',
               particles = [ P.Z, P.Ms, P.p0 ],
               color = [ '1' ],
               lorentz = [ L.VSS1 ],
               couplings = {(0,0):C.GC_76})

V_183 = Vertex(name = 'V_183',
               particles = [ P.W__minus__, P.Z, P.G0, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_8})

V_184 = Vertex(name = 'V_184',
               particles = [ P.W__minus__, P.Z, P.G__plus__, P.H ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_9})

V_185 = Vertex(name = 'V_185',
               particles = [ P.W__minus__, P.Z, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_152})

V_186 = Vertex(name = 'V_186',
               particles = [ P.W__plus__, P.Z, P.G0, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_8})

V_187 = Vertex(name = 'V_187',
               particles = [ P.W__plus__, P.Z, P.G__minus__, P.H ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_7})

V_188 = Vertex(name = 'V_188',
               particles = [ P.W__plus__, P.Z, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_151})

V_189 = Vertex(name = 'V_189',
               particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.VVVV7 ],
               couplings = {(0,0):C.GC_139})

V_190 = Vertex(name = 'V_190',
               particles = [ P.Z, P.Z, P.G0, P.G0 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_150})

V_191 = Vertex(name = 'V_191',
               particles = [ P.Z, P.Z, P.G__minus__, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_149})

V_192 = Vertex(name = 'V_192',
               particles = [ P.Z, P.Z, P.H, P.H ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_150})

V_193 = Vertex(name = 'V_193',
               particles = [ P.Z, P.Z, P.H ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_190})

V_194 = Vertex(name = 'V_194',
               particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
               color = [ '1' ],
               lorentz = [ L.VVVV4 ],
               couplings = {(0,0):C.GC_120})

V_195 = Vertex(name = 'V_195',
               particles = [ P.Iv, P.Z, P.Ms ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_156})

V_196 = Vertex(name = 'V_196',
               particles = [ P.Iv, P.Z, P.p0 ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_162})

V_197 = Vertex(name = 'V_197',
               particles = [ P.Iv, P.Iv, P.Mv, P.Z ],
               color = [ '1' ],
               lorentz = [ L.VVVV2 ],
               couplings = {(0,0):C.GC_46})

V_198 = Vertex(name = 'V_198',
               particles = [ P.Mv, P.Z, P.Is, P.Is ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_44})

V_199 = Vertex(name = 'V_199',
               particles = [ P.Mv, P.Z, P.Is ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_159})

V_200 = Vertex(name = 'V_200',
               particles = [ P.Mv, P.Z, P.p0 ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_167})

V_201 = Vertex(name = 'V_201',
               particles = [ P.Z, P.Z, P.Is, P.Ms ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_36})

V_202 = Vertex(name = 'V_202',
               particles = [ P.Z, P.Z, P.Is, P.p0 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_63})

V_203 = Vertex(name = 'V_203',
               particles = [ P.Z, P.Z, P.Ms ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_158})

V_204 = Vertex(name = 'V_204',
               particles = [ P.Iv, P.Mv, P.Z, P.Z ],
               color = [ '1' ],
               lorentz = [ L.VVVV3 ],
               couplings = {(0,0):C.GC_49})

V_205 = Vertex(name = 'V_205',
               particles = [ P.Mcf__tilde__, P.e__minus__, P.Iv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_20,(0,1):C.GC_21})

V_206 = Vertex(name = 'V_206',
               particles = [ P.e__plus__, P.Mcf, P.Iv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_20,(0,1):C.GC_21})

V_207 = Vertex(name = 'V_207',
               particles = [ P.mu__plus__, P.Mcf, P.Iv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_20,(0,1):C.GC_21})

V_208 = Vertex(name = 'V_208',
               particles = [ P.ta__plus__, P.Mcf, P.Iv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_20,(0,1):C.GC_21})

V_209 = Vertex(name = 'V_209',
               particles = [ P.Mcf__tilde__, P.mu__minus__, P.Iv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_20,(0,1):C.GC_21})

V_210 = Vertex(name = 'V_210',
               particles = [ P.Mcf__tilde__, P.ta__minus__, P.Iv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_20,(0,1):C.GC_21})

V_211 = Vertex(name = 'V_211',
               particles = [ P.If__tilde__, P.e__minus__, P.Mcv__tilde__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_25,(0,1):C.GC_26})

V_212 = Vertex(name = 'V_212',
               particles = [ P.If__tilde__, P.mu__minus__, P.Mcv__tilde__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_25,(0,1):C.GC_26})

V_213 = Vertex(name = 'V_213',
               particles = [ P.If__tilde__, P.ta__minus__, P.Mcv__tilde__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_25,(0,1):C.GC_26})

V_214 = Vertex(name = 'V_214',
               particles = [ P.e__plus__, P.If, P.Mcv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_25,(0,1):C.GC_26})

V_215 = Vertex(name = 'V_215',
               particles = [ P.mu__plus__, P.If, P.Mcv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_25,(0,1):C.GC_26})

V_216 = Vertex(name = 'V_216',
               particles = [ P.ta__plus__, P.If, P.Mcv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_25,(0,1):C.GC_26})

V_217 = Vertex(name = 'V_217',
               particles = [ P.If__tilde__, P.If, P.Mv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_41,(0,1):C.GC_42})

V_218 = Vertex(name = 'V_218',
               particles = [ P.e__plus__, P.e__minus__, P.Mv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_50,(0,1):C.GC_51})

V_219 = Vertex(name = 'V_219',
               particles = [ P.mu__plus__, P.mu__minus__, P.Mv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_50,(0,1):C.GC_51})

V_220 = Vertex(name = 'V_220',
               particles = [ P.ta__plus__, P.ta__minus__, P.Mv ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_50,(0,1):C.GC_51})

V_221 = Vertex(name = 'V_221',
               particles = [ P.Mcf__tilde__, P.If, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_16,(0,1):C.GC_17})

V_222 = Vertex(name = 'V_222',
               particles = [ P.If__tilde__, P.Mcf, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_16,(0,1):C.GC_17})

V_223 = Vertex(name = 'V_223',
               particles = [ P.Mf__tilde__, P.If, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_28,(0,1):C.GC_29})

V_224 = Vertex(name = 'V_224',
               particles = [ P.If__tilde__, P.Mf, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_28,(0,1):C.GC_29})

V_225 = Vertex(name = 'V_225',
               particles = [ P.e__plus__, P.e__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_226 = Vertex(name = 'V_226',
               particles = [ P.mu__plus__, P.mu__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_227 = Vertex(name = 'V_227',
               particles = [ P.ta__plus__, P.ta__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_228 = Vertex(name = 'V_228',
               particles = [ P.u__tilde__, P.u, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_229 = Vertex(name = 'V_229',
               particles = [ P.c__tilde__, P.c, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_230 = Vertex(name = 'V_230',
               particles = [ P.t__tilde__, P.t, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_231 = Vertex(name = 'V_231',
               particles = [ P.d__tilde__, P.d, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_232 = Vertex(name = 'V_232',
               particles = [ P.s__tilde__, P.s, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_233 = Vertex(name = 'V_233',
               particles = [ P.b__tilde__, P.b, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_234 = Vertex(name = 'V_234',
               particles = [ P.u__tilde__, P.u, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_11})

V_235 = Vertex(name = 'V_235',
               particles = [ P.c__tilde__, P.c, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_11})

V_236 = Vertex(name = 'V_236',
               particles = [ P.t__tilde__, P.t, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_11})

V_237 = Vertex(name = 'V_237',
               particles = [ P.d__tilde__, P.d, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_11})

V_238 = Vertex(name = 'V_238',
               particles = [ P.s__tilde__, P.s, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_11})

V_239 = Vertex(name = 'V_239',
               particles = [ P.b__tilde__, P.b, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_11})

V_240 = Vertex(name = 'V_240',
               particles = [ P.d__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_125})

V_241 = Vertex(name = 'V_241',
               particles = [ P.s__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_126})

V_242 = Vertex(name = 'V_242',
               particles = [ P.b__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_127})

V_243 = Vertex(name = 'V_243',
               particles = [ P.d__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_128})

V_244 = Vertex(name = 'V_244',
               particles = [ P.s__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_129})

V_245 = Vertex(name = 'V_245',
               particles = [ P.b__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_130})

V_246 = Vertex(name = 'V_246',
               particles = [ P.d__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_131})

V_247 = Vertex(name = 'V_247',
               particles = [ P.s__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_132})

V_248 = Vertex(name = 'V_248',
               particles = [ P.b__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_133})

V_249 = Vertex(name = 'V_249',
               particles = [ P.u__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_224})

V_250 = Vertex(name = 'V_250',
               particles = [ P.c__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_227})

V_251 = Vertex(name = 'V_251',
               particles = [ P.t__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_230})

V_252 = Vertex(name = 'V_252',
               particles = [ P.u__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_225})

V_253 = Vertex(name = 'V_253',
               particles = [ P.c__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_228})

V_254 = Vertex(name = 'V_254',
               particles = [ P.t__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_231})

V_255 = Vertex(name = 'V_255',
               particles = [ P.u__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_226})

V_256 = Vertex(name = 'V_256',
               particles = [ P.c__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_229})

V_257 = Vertex(name = 'V_257',
               particles = [ P.t__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_232})

V_258 = Vertex(name = 'V_258',
               particles = [ P.e__plus__, P.ve, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_124})

V_259 = Vertex(name = 'V_259',
               particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_124})

V_260 = Vertex(name = 'V_260',
               particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_124})

V_261 = Vertex(name = 'V_261',
               particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_124})

V_262 = Vertex(name = 'V_262',
               particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_124})

V_263 = Vertex(name = 'V_263',
               particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_124})

V_264 = Vertex(name = 'V_264',
               particles = [ P.u__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_145,(0,1):C.GC_141})

V_265 = Vertex(name = 'V_265',
               particles = [ P.c__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_145,(0,1):C.GC_141})

V_266 = Vertex(name = 'V_266',
               particles = [ P.t__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_145,(0,1):C.GC_141})

V_267 = Vertex(name = 'V_267',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_144,(0,1):C.GC_140})

V_268 = Vertex(name = 'V_268',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_144,(0,1):C.GC_140})

V_269 = Vertex(name = 'V_269',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_144,(0,1):C.GC_140})

V_270 = Vertex(name = 'V_270',
               particles = [ P.ve__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_147})

V_271 = Vertex(name = 'V_271',
               particles = [ P.vm__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_147})

V_272 = Vertex(name = 'V_272',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_147})

V_273 = Vertex(name = 'V_273',
               particles = [ P.e__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_146,(0,1):C.GC_142})

V_274 = Vertex(name = 'V_274',
               particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_146,(0,1):C.GC_142})

V_275 = Vertex(name = 'V_275',
               particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_146,(0,1):C.GC_142})



==> anc/simpBSM_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    

